Charged and Neutral $\bar B_{u,d,s} \to \gamma$ Form Factors from Light Cone Sum Rules at NLO

We present the first analytic ${\cal O}(\alpha_s)$-computation at twist-$1$,$2$ of the $\bar B_{u,d,s} \to \gamma$ form factors within the framework of sum rules on the light-cone. These form factors describe the charged decay $\bar B_u \to \gamma \ell^- \bar{\nu}$, contribute to the flavour changing neutral currents $\bar B_{d,s} \to \gamma \ell^+ \ell^-$ and serve as inputs to more complicated processes. We provide a fit in terms of a $z$-expansion with correlation matrix and extrapolate the form factors to the kinematic endpoint by using the $g_{BB^*\gamma}$ couplings as a constraint. Analytic results are available in terms of multiple polylogarithms as ancillary files. We give binned predictions for the $\bar B_u \to \gamma \ell^- \bar{\nu}$ branching ratio along with the associated correlation matrix. By comparing with three SCET-computations we extract the inverse moment $B$-meson distribution amplitude parameter $\lambda_B = 360 (110) \text{MeV}$. The uncertainty thereof could be improved by a more dedicated analysis. In passing, we extend the photon distribution amplitude to include quark mass corrections with a prescription for the magnetic vacuum susceptibility, $\chi_q$, compatible with the twist-expansion. The values $\chi_q = 3.21 (15) \text{GeV}^{-2}$ and $\chi_s = 3.79 (17) \text{GeV}^{-2}$ are obtained.

==> anc_files/FF-plots_from_json.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     52188,       1202]
NotebookOptionsPosition[     51124,       1161]
NotebookOutlinePosition[     51597,       1180]
CellTagsIndexPosition[     51554,       1177]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Example notebook for Form Factor plots ", "Section",
 CellChangeTimes->{{3.832683395622788*^9, 3.832683406534936*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"WARNING", ":", " ", 
    RowBox[{
    "importing", " ", "json", " ", "files", " ", "in", " ", "Mathematica", 
     " ", "10", " ", "can", " ", "be", " ", "buggy"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<your-directory\>\"", "]"}], ";"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "SetDirectory", "[", 
    "\"\</Users/romu13/Dropbox/17_FF-Bsgamma_drop/draft/\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", "=", 
     RowBox[{"Import", "[", "\"\<anc_files/BtoGam_FF.json\>\"", "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.831951891854789*^9, 3.831951941388013*^9}, {
  3.831952124040638*^9, 3.831952162251937*^9}, {3.832683426271242*^9, 
  3.832683443676948*^9}, {3.8326843503130217`*^9, 3.832684382869213*^9}, {
  3.833208076114143*^9, 3.833208102580122*^9}, {3.8435692126698093`*^9, 
  3.843569256197444*^9}}],

Cell[BoxData["\<\"/Users/romu13/Dropbox/17_FF-Bsgamma_drop/draft\"\>"], \
"Output",
 CellChangeTimes->{{3.8435692154713163`*^9, 3.84356922543931*^9}, 
   3.8435692570873003`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.831952166224539*^9, 3.8319522079619617`*^9}, {
   3.831952459848769*^9, 3.8319524741494913`*^9}, {3.832072873519783*^9, 
   3.832072876709381*^9}, {3.8326537287149487`*^9, 3.832653778407456*^9}, {
   3.8326538294463453`*^9, 3.8326538328703938`*^9}, 3.8326834308553467`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"from", " ", "1503.", " ", "papper"}], "-", "table"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"perp", ",", "Bu"}], "]"}], ":=", " ", "5.325"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"para", ",", "Bu"}], "]"}], ":=", " ", "5.724"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"perp", ",", "Bd"}], "]"}], ":=", " ", "5.325"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"para", ",", "Bd"}], "]"}], ":=", " ", "5.724"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"perp", ",", "Bs"}], "]"}], ":=", " ", "5.415"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"para", ",", "Bs"}], "]"}], ":=", " ", "5.829"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mrho", " ", "=", " ", "0.77"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mB", " ", "=", " ", "5.28"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tpl", ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mB", "+", "mrho"}], ")"}], "^", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmi", ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mB", "-", "mrho"}], ")"}], "^", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t0", ":=", " ", 
     RowBox[{"tpl", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"tmi", "/", "tpl"}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "q2_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"tpl", "-", "q2"}], "]"}], "-", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"tpl", "-", "t0"}], "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"tpl", "-", "q2"}], "]"}], "+", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"tpl", "-", "t0"}], "]"}]}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"z", "-", "expansion"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"mode", ",", "chi", ",", "type", ",", "valfit", ",", "talfit"}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vperpd", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bd"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vparad", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bd"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tperpd", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bd"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tparad", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bd"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vperps", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bs"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vparas", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bs"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tperps", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bs"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tparas", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bs"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vperpu", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bu"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vparau", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bu"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tperpu", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bu"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tparau", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bu"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"form", " ", "factors", " ", "in", " ", "z"}], "-", 
     "expansion"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"Vf", ",", "Tf"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vf", "[", 
      RowBox[{"chi_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q2", "/", 
          RowBox[{
           RowBox[{"mR", "[", 
            RowBox[{"chi", ",", "mode"}], "]"}], "^", "2"}]}]}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"valfit", "[", "chi", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"valfit", "[", "chi", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "[", "q2", "]"}], "-", 
              RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"valfit", "[", "chi", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       "  ", ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Tf", "[", 
      RowBox[{"chi_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q2", "/", 
          RowBox[{
           RowBox[{"mR", "[", 
            RowBox[{"chi", ",", "mode"}], "]"}], "^", "2"}]}]}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"talfit", "[", "chi", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"talfit", "[", "chi", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "[", "q2", "]"}], "-", 
              RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"talfit", "[", "chi", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       "  ", ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "how", " ", "to", " ", "obtain", " ", "fit", " ", "parameter", " ", "in", 
     " ", "format", " ", "used", " ", "here"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Getai", "[", 
      RowBox[{"Bmeson_", ",", "FF_", ",", "ai_"}], "]"}], ":=", 
     RowBox[{"OptionValue", "[", 
      RowBox[{"data", ",", 
       RowBox[{
        RowBox[{"ToString", "[", "Bmeson", "]"}], "->", 
        RowBox[{"\"\<central\>\"", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"ToString", "[", "FF", "]"}], "\[Rule]", " ", 
          RowBox[{"ToString", "[", "ai", "]"}]}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Glist", "[", 
      RowBox[{"Bu_", ",", "Vpara_"}], "]"}], ":=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"Getai", "[", 
        RowBox[{"Bu", ",", "Vpara", ",", "a0"}], "]"}], ",", 
       RowBox[{"Getai", "[", 
        RowBox[{"Bu", ",", "Vpara", ",", "a1"}], "]"}], ",", 
       RowBox[{"Getai", "[", 
        RowBox[{"Bu", ",", "Vpara", ",", "a2"}], "]"}], ",", 
       RowBox[{"Getai", "[", 
        RowBox[{"Bu", ",", "Vpara", ",", "a3"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vparau", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bu", ",", "Vpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vparad", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bd", ",", "Vpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vparas", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bs", ",", "Vpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tparau", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bu", ",", "Tpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tparad", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bd", ",", "Tpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tparas", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bs", ",", "Tpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vperpu", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bu", ",", "Vperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vperpd", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bd", ",", "Vperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vperps", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bs", ",", "Vperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tperpu", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bu", ",", "Tperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tperpd", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bd", ",", "Tperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tperps", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bs", ",", "Tperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Error", " ", "function", " ", "from", " ", "covariance", " ", "matrix"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Getaij", "[", 
      RowBox[{"Bmeson_", ",", "FFi_", ",", "FFj_", ",", "ai_", ",", "aj_"}], 
      "]"}], ":=", 
     RowBox[{"OptionValue", "[", 
      RowBox[{"data", ",", 
       RowBox[{
        RowBox[{"ToString", "[", "Bmeson", "]"}], "->", 
        RowBox[{"\"\<covariance\>\"", "\[Rule]", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"ToString", "[", "FFi", "]"}], "<>", " ", 
           RowBox[{"ToString", "[", "FFj", "]"}]}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{"ToString", "[", "ai", "]"}], "<>", 
           RowBox[{"ToString", "[", "aj", "]"}]}]}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aList", "=", 
     RowBox[{"{", 
      RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CovMatrix", "[", 
     RowBox[{"Bu_", ",", "FFi_", ",", "FFj_"}], "]"}], ":=", 
    RowBox[{"Table", "[", "  ", 
     RowBox[{
      RowBox[{"Getaij", "[", 
       RowBox[{"Bu", ",", "FFi", ",", "FFj", ",", 
        RowBox[{"aList", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"aList", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"Vpara", ",", "Tpara", ",", "ff"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DVT", "[", 
      RowBox[{"chi_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q2", "/", 
          RowBox[{
           RowBox[{"mR", "[", 
            RowBox[{"chi", ",", "mode"}], "]"}], "^", "2"}]}]}], ")"}]}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "q2", "]"}], "-", 
           RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", "1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "q2", "]"}], "-", 
           RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"3", "-", "1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "q2", "]"}], "-", 
           RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"4", "-", "1"}], ")"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Error", "[", 
      RowBox[{"B_", ",", "FF_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"DVT", "[", 
         RowBox[{"para", ",", "q2"}], "]"}], ".", " ", 
        RowBox[{"CovMatrix", "[", " ", 
         RowBox[{"B", ",", "FF", ",", "FF"}], "]"}], ".", 
        RowBox[{"DVT", "[", 
         RowBox[{"para", ",", "q2"}], "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FF", "==", "Vpara"}], ")"}], "||", 
       RowBox[{"(", 
        RowBox[{"FF", "==", "Tpara"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Error", "[", 
      RowBox[{"B_", ",", "FF_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"DVT", "[", 
         RowBox[{"perp", ",", "q2"}], "]"}], ".", " ", 
        RowBox[{"CovMatrix", "[", " ", 
         RowBox[{"B", ",", "FF", ",", "FF"}], "]"}], ".", 
        RowBox[{"DVT", "[", 
         RowBox[{"perp", ",", "q2"}], "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FF", "==", "Vperp"}], ")"}], "||", 
       RowBox[{"(", 
        RowBox[{"FF", "==", "Tperp"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FFtype", ":=", 
     RowBox[{"Vf", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"type", "\[Equal]", "Vpara"}], "||", 
        RowBox[{"type", "\[Equal]", "Vperp"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FFtype", ":=", 
     RowBox[{"Tf", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"type", "\[Equal]", "Tpara"}], "||", 
        RowBox[{"type", "\[Equal]", "Tperp"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"generates", " ", "plot"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GenPlot", "[", 
     RowBox[{"mode_", ",", "type_"}], "]"}], ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "fig", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Col", " ", "=", " ", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.15", ",", "0.0", ",", "0.4"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"fig", "=", 
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FFtype", "[", 
             RowBox[{"para", ",", "q2"}], "]"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"FFtype", "[", 
               RowBox[{"para", ",", "q2"}], "]"}], " ", "+", 
              RowBox[{"Error", "[", 
               RowBox[{"mode", ",", "type", ",", "q2"}], "]"}]}], "  ", ")"}],
             ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"FFtype", "[", 
               RowBox[{"para", ",", "q2"}], "]"}], " ", "-", 
              RowBox[{"Error", "[", 
               RowBox[{"mode", ",", "type", ",", "q2"}], "]"}]}], "  ", 
             ")"}]}], " ", "}"}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"q2", ",", "0", ",", "25"}], "}"}], ",", 
          RowBox[{"PlotLabel", "\[Rule]", " ", 
           RowBox[{
            RowBox[{"ToString", "[", "type", "]"}], "<>", "\"\<[\>\"", "<>", 
            RowBox[{"ToString", "[", "mode", "]"}], "<>", 
            "\"\<->\[Gamma]]\>\""}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"Thick", ",", "Col"}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"Thick", ",", "Col"}], "}"}], " ", ",", " ", 
             RowBox[{"{", 
              RowBox[{"Thick", ",", "Col"}], "}"}]}], "}"}]}], " ", ",", 
          RowBox[{"Filling", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "\[Rule]", 
              RowBox[{"{", "2", "}"}]}], ",", 
             RowBox[{"1", "\[Rule]", 
              RowBox[{"{", "3", "}"}]}]}], "}"}]}]}], "]"}]}], ";", "fig"}]}],
      "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7688865577217197`*^9, 3.768886572515439*^9}, {
   3.768886694373764*^9, 3.76888677794881*^9}, {3.768886855346627*^9, 
   3.768886988189271*^9}, {3.768887135462446*^9, 3.76888715126011*^9}, {
   3.768887444994109*^9, 3.768887542114238*^9}, {3.768887727623642*^9, 
   3.76888776049222*^9}, {3.7688878213876877`*^9, 3.768887836753771*^9}, {
   3.7688878765232677`*^9, 3.768887876589868*^9}, {3.768887929284358*^9, 
   3.768887942629962*^9}, {3.768887973414653*^9, 3.7688880014314957`*^9}, {
   3.76888878138731*^9, 3.768888806809267*^9}, {3.768889629819269*^9, 
   3.7688896314480867`*^9}, {3.768891374993774*^9, 3.768891387817465*^9}, {
   3.768891516063843*^9, 3.76889152380355*^9}, 3.768910009188581*^9, {
   3.768910515696289*^9, 3.768910516127693*^9}, {3.768910558817624*^9, 
   3.768910582232326*^9}, {3.768912131363758*^9, 3.7689122515941067`*^9}, {
   3.768912471201503*^9, 3.768912530608548*^9}, {3.768912583568388*^9, 
   3.768912586245901*^9}, {3.768912682878602*^9, 3.768912690725792*^9}, 
   3.768912827815937*^9, {3.7691909606105957`*^9, 3.769190993086429*^9}, {
   3.769191030307962*^9, 3.769191128082172*^9}, {3.769191195273937*^9, 
   3.769191229602409*^9}, {3.769191287266168*^9, 3.769191338245572*^9}, {
   3.769191627129991*^9, 3.7691916409576273`*^9}, {3.769191738644691*^9, 
   3.7691919810385857`*^9}, {3.7691920131312637`*^9, 3.769192061704936*^9}, {
   3.779350881676117*^9, 3.779350917475443*^9}, {3.779350980222498*^9, 
   3.779351012725656*^9}, {3.779351500649376*^9, 3.779351502023616*^9}, 
   3.779351811762253*^9, 3.779352777352146*^9, {3.779354232392247*^9, 
   3.7793542477251062`*^9}, {3.779354299360435*^9, 3.7793543664188433`*^9}, {
   3.779354550355485*^9, 3.7793546918037987`*^9}, {3.779354746332795*^9, 
   3.779354759234894*^9}, {3.77935481956553*^9, 3.779354847539156*^9}, {
   3.7793548787702513`*^9, 3.779354880225189*^9}, {3.7793549489739447`*^9, 
   3.7793549942679462`*^9}, {3.779355236984448*^9, 3.779355362092483*^9}, {
   3.779355412336697*^9, 3.779355416215028*^9}, {3.779355446824992*^9, 
   3.779355495130001*^9}, {3.779355656995204*^9, 3.779355702721037*^9}, {
   3.779356201857093*^9, 3.77935620257506*^9}, {3.77935639935041*^9, 
   3.779356424428072*^9}, {3.779356458526147*^9, 3.7793564685412607`*^9}, {
   3.77935650116385*^9, 3.7793565166898603`*^9}, {3.779358362144547*^9, 
   3.7793583674243183`*^9}, {3.779361341835527*^9, 3.779361354223089*^9}, {
   3.779361534677947*^9, 3.779361536428865*^9}, {3.7793622884559183`*^9, 
   3.779362329906041*^9}, {3.779362439102167*^9, 3.77936243935599*^9}, {
   3.779362689259859*^9, 3.779362689585696*^9}, {3.779699983216413*^9, 
   3.7796999872525597`*^9}, {3.832091244281534*^9, 3.832091255216174*^9}, {
   3.832683516764282*^9, 3.832683556392815*^9}, {3.8326835918216057`*^9, 
   3.832683613052176*^9}, {3.832683799984817*^9, 3.832683864303322*^9}, 
   3.8326841085051537`*^9, {3.832684248907288*^9, 3.832684262056614*^9}, {
   3.832684296066877*^9, 3.832684302594277*^9}, {3.832684404319672*^9, 
   3.832684453340618*^9}, {3.8326856408025723`*^9, 3.832685658624181*^9}, {
   3.832685774669282*^9, 3.83268579505184*^9}, {3.8326859516008387`*^9, 
   3.832685964842884*^9}, {3.83268633827885*^9, 3.8326863506548357`*^9}, {
   3.832686385350996*^9, 3.832686385529744*^9}, {3.832686432545548*^9, 
   3.8326864333670073`*^9}, 3.8326864833464823`*^9, {3.832686674130982*^9, 
   3.8326866748999767`*^9}, 3.832686725107131*^9, {3.832686811799615*^9, 
   3.832686865910342*^9}, {3.8326869048041*^9, 3.83268706583904*^9}, {
   3.832687100954612*^9, 3.832687187901195*^9}, {3.8326873284412527`*^9, 
   3.83268739217372*^9}, {3.832688287856752*^9, 3.832688397221409*^9}}],

Cell[CellGroupData[{

Cell["differential rate", "Subsection",
 CellChangeTimes->{{3.843569315874034*^9, 3.84356931898177*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"non", "-", 
    RowBox[{"trivial", " ", "part"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NTR", " ", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], " ", "B01"}], " ", "+", " ", 
      RowBox[{"x", " ", "xi", " ", "B11"}], "+", " ", 
      RowBox[{
       RowBox[{"xi", "^", "2"}], " ", "B21"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NTR2", "=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"NTR", "/.", 
        RowBox[{"{", 
         RowBox[{"xi", "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "t"}], " ", "-", " ", "s", "+", "1", " ",
            "+", " ", 
           RowBox[{"ml1", "^", "2"}], "+", 
           RowBox[{"ml2", "^", "2"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "tmin", ",", "tmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2s", " ", "=", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", "q2", "]"}], "/", "2"}]}], ";", 
    RowBox[{"E3s", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mBs", "^", "2"}], "-", "q2"}], ")"}], "/", 
      RowBox[{"Sqrt", "[", "q2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmaxEX", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"E2s", "+", "E3s"}], ")"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"E2s", "^", "2"}], "-", 
           RowBox[{"ml2", "^", "2"}]}], "]"}], "-", "E3s"}], ")"}], "^", 
       "2"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"rept", "=", 
    RowBox[{"{", 
     RowBox[{
     "tmax", " ", "\[Rule]", " ", "\[IndentingNewLine]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8435693200698547`*^9, 3.8435696198037987`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mode", "=", "Bd"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"type", " ", "=", " ", "Vpara"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GenPlot", "[", 
  RowBox[{"mode", ",", "type"}], "]"}]}], "Input",
 CellChangeTimes->{{3.832686309544957*^9, 3.8326863340542707`*^9}, {
   3.832686926785006*^9, 3.832686926859236*^9}, 3.832687012238312*^9, 
   3.832687201696463*^9}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw91Gk4FHofxnGE6ikxsidChDh25ijz/7dYWggVRVSEkSxZDk6R7ZQ1UhGp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   
   "], {{{}, {}, {}, {}, {}, {}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
         12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
        29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
        46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
        63, 59, 75, 69, 64, 76, 70, 77, 50, 127, 154, 147, 153, 141, 146, 152,
         136, 140, 145, 151, 132, 135, 139, 144, 150, 129, 131, 134, 138, 143,
         149, 126, 125, 124, 123, 122, 121, 120, 119, 118, 117, 116, 115, 114,
         113, 112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 101, 100,
         99, 98, 97, 96, 95, 94, 93, 92, 91, 90, 89, 88, 87, 86, 85, 84, 83, 
        82, 81, 80, 79, 128, 130, 133, 137, 142, 148, 78}}]]}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 
        160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 
        174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 
        188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 
        202, 203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 
        222, 217, 213, 229, 223, 218, 230, 224, 231, 204, 50, 77, 70, 76, 64, 
        69, 75, 59, 63, 68, 74, 55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 
        49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 
        32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 
        15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 
        71, 1}}]]}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
       13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
        31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
       48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75,
        69, 64, 76, 70, 77, 50}]}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 85, 
       86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
       103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
       117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 134, 
       131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 141, 
       153, 147, 154, 127}]}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 160, 
       161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
       175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
       189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
       203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 222, 
       217, 213, 229, 223, 218, 230, 224, 231, 204}]}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.06},
  Method->{"AxesInFront" -> True},
  PlotLabel->FormBox["\"Vpara[Bd->\[Gamma]]\"", TraditionalForm],
  PlotRange->{{0, 25}, {0.07123916861474852, 0.7296024566848944}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.843569270511114*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mode", "=", "Bd"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"type", " ", "=", " ", "Tperp"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GenPlot", "[", 
  RowBox[{"mode", ",", "type"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8326872143637867`*^9, 3.832687217420623*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw91Fk81fkfx3HNqDA0GCllzxLZs/ym6PutJllKlpQ0SraDmCl7JUu7UoQi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   
   "], {{{}, {}, {}, {}, {}, {}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
         12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
        29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
        46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
        63, 59, 75, 69, 64, 76, 70, 77, 50, 127, 154, 147, 153, 141, 146, 152,
         136, 140, 145, 151, 132, 135, 139, 144, 150, 129, 131, 134, 138, 143,
         149, 126, 125, 124, 123, 122, 121, 120, 119, 118, 117, 116, 115, 114,
         113, 112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 101, 100,
         99, 98, 97, 96, 95, 94, 93, 92, 91, 90, 89, 88, 87, 86, 85, 84, 83, 
        82, 81, 80, 79, 128, 130, 133, 137, 142, 148, 78}}]]}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 
        160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 
        174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 
        188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 
        202, 203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 
        222, 217, 213, 229, 223, 218, 230, 224, 231, 204, 50, 77, 70, 76, 64, 
        69, 75, 59, 63, 68, 74, 55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 
        49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 
        32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 
        15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 
        71, 1}}]]}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
       13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
        31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
       48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75,
        69, 64, 76, 70, 77, 50}]}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 85, 
       86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
       103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
       117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 134, 
       131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 141, 
       153, 147, 154, 127}]}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 160, 
       161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
       175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
       189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
       203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 222, 
       217, 213, 229, 223, 218, 230, 224, 231, 204}]}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.1},
  Method->{"AxesInFront" -> True},
  PlotLabel->FormBox["\"Tperp[Bd->\[Gamma]]\"", TraditionalForm],
  PlotRange->{{0, 25}, {0.11939312505640529`, 1.0324979888438621`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.832687218158987*^9, 3.8326873656875143`*^9, 
  3.83268814644275*^9, 3.832688416688342*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mode", "=", "Bu"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"type", " ", "=", " ", "Vpara"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GenPlot", "[", 
  RowBox[{"mode", ",", "type"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8326870883218727`*^9, 3.8326870886703978`*^9}, 
   3.8326881544304123`*^9}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw91Pk/1fkewHFUDjPMIAojW5aodER8U5wPM1FkbRND1hxJlkikSI2QuUoz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   
   "], {{{}, {}, {}, {}, {}, {}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
         12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
        29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
        46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
        63, 59, 75, 69, 64, 76, 70, 77, 50, 127, 154, 147, 153, 141, 146, 152,
         136, 140, 145, 151, 132, 135, 139, 144, 150, 129, 131, 134, 138, 143,
         149, 126, 125, 124, 123, 122, 121, 120, 119, 118, 117, 116, 115, 114,
         113, 112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 101, 100,
         99, 98, 97, 96, 95, 94, 93, 92, 91, 90, 89, 88, 87, 86, 85, 84, 83, 
        82, 81, 80, 79, 128, 130, 133, 137, 142, 148, 78}}]]}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 
        160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 
        174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 
        188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 
        202, 203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 
        222, 217, 213, 229, 223, 218, 230, 224, 231, 204, 50, 77, 70, 76, 64, 
        69, 75, 59, 63, 68, 74, 55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 
        49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 
        32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 
        15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 
        71, 1}}]]}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
       13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
        31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
       48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75,
        69, 64, 76, 70, 77, 50}]}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 85, 
       86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
       103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
       117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 134, 
       131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 141, 
       153, 147, 154, 127}]}, 
     {RGBColor[0.15, 0., 0.4], Thickness[Large], 
      LineBox[{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 160, 
       161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
       175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
       189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
       203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 222, 
       217, 213, 229, 223, 218, 230, 224, 231, 204}]}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -1.4500000000000002`},
  Method->{"AxesInFront" -> True},
  PlotLabel->FormBox["\"Vpara[Bu->\[Gamma]]\"", TraditionalForm],
  PlotRange->{{0, 25}, {-1.4464116486206051`, -0.1339500744242982}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.832687090857868*^9, {3.832688148740326*^9, 3.83268815496176*^9}, 
   3.832688417910417*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 867},
WindowMargins->{{143, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 22, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 124, 1, 100, "Section"],
Cell[CellGroupData[{
Cell[728, 27, 1007, 25, 158, "Input"],
Cell[1738, 54, 178, 3, 42, "Output"]
}, Open  ]],
Cell[1931, 60, 322, 4, 40, "Input"],
Cell[2256, 66, 23619, 623, 2732, "Input"],
Cell[CellGroupData[{
Cell[25900, 693, 104, 1, 51, "Subsection"],
Cell[26007, 696, 1991, 59, 271, "Input"],
Cell[CellGroupData[{
Cell[28023, 759, 414, 9, 87, "Input"],
Cell[28440, 770, 7253, 118, 377, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35730, 893, 316, 7, 87, "Input"],
Cell[36049, 902, 7312, 119, 356, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43398, 1026, 346, 8, 87, "Input"],
Cell[43747, 1036, 7337, 120, 366, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc_files/corr_PT_NLO.m <==
(* ::Package:: *)

(*T. Janowski, B. Pullin, and R. Zwicky
"Charged and Neutral $B_{u,d,s}\rightarrow\gamma$ 
Form Factors from Light Cone Sum Rules at NLO"
arXiv:2106.xxxx*)


(*

This file contains the perturbative contributions to the UV renormalised 
correlation functions in the k2->0 limit, cf eqs (12, 13). 

The correlation functions are given to O(g^2) and are expressed in terms of MPLs (G[___]).

There are two scales, \[Mu]m and \[Mu]UV corresponding to the mass and weak operator renomalisation
scales respectively.

The contributions are labelled by:
	 the weak effective operator insertion, V,T,D
	 the direction, perp (\[Perpendicular]),  para (||)
	 the charge, Qq, Qb
To be explicit, the contribution to the correlation with insertion of the Vector operator
in the perp direction Subscript[\[CapitalPi]^V, \[Perpendicular]], proportional to light quark charge Qq is given by:
PiVperpQq 

The full perturbative contribution can then be obtained by summing the contributions 
proportional to Qq and Qb.

e.g. Subscript[\[CapitalPi]^V, \[Perpendicular]](pB2,q2)=PiVperpQq+PiVperpQb

The point-like contribution for the charged Vpara and Dpara Form Factors i*X^{V,D} (cf. eq(25)) 
are given by {iXVQq, iXVQb, iXDQq, iXDQb} where the V or D refers to Vector or Derivative respectively.

*)


PiVperpQq=(mb^2 mB Nc (-mb^2+pB2) Qq G[1,pB2/mb^2])/(4 pB2 \[Pi]^2 (pB2-q2))+(mb^2 mB Nc (mb^2-q2) Qq G[1,q2/mb^2])/(4 \[Pi]^2 (pB2-q2) q2)+g^2 ((CF mb^2 mB Nc (6 mb^2-9 pB2+7 q2) Qq)/(384 \[Pi]^2 (pB2-q2)^2)+(CF mb^2 mB Nc (-2 pB2^2 (-9+\[Pi]^2)-33 pB2 q2+15 q2^2+mb^2 (-9 pB2+(9+4 \[Pi]^2) q2)) Qq G[0,1,pB2/mb^2])/(192 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (pB2^2 (9+2 \[Pi]^2)-15 pB2 q2+6 q2^2+mb^2 (-9 pB2+(9-4 \[Pi]^2) q2)) Qq G[0,1,q2/mb^2])/(192 \[Pi]^4 (pB2-q2)^3)-(CF mb^2 mB Nc (mb^2-pB2) (4 mb^2 (pB2-q2)+pB2 (-12 pB2+13 q2)) Qq G[1,1,pB2/mb^2])/(64 pB2^2 \[Pi]^4 (pB2-q2)^2)+(CF mb^2 mB Nc (mb^2-q2) (mb^2 (-pB2+q2)+q2 (-4 pB2+3 q2)) Qq G[1,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^2 q2^2)+(CF mb^2 mB Nc (mb^4 (pB2-4 q2)-pB2 q2 (pB2+q2)+mb^2 (-pB2^2+5 pB2 q2+q2^2)) Qq G[1,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2 q2)+(CF mb^2 mB Nc (mb^2-q2) (mb^2 (pB2-4 q2)+2 pB2 q2) Qq G[1,q2/pB2,q2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2 q2)+(CF mb^2 mB Nc (-mb^2+pB2) Qq G[0,1,1,pB2/mb^2])/(16 pB2 \[Pi]^4 (pB2-q2))+(CF mb^2 mB Nc (mb^2-q2) Qq G[0,1,1,q2/mb^2])/(16 \[Pi]^4 (pB2-q2) q2)-(CF mb^2 mB Nc (pB2 (-3 pB2+q2)+2 mb^2 (pB2+q2)) Qq G[0,1,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb^2 mB Nc (pB2 (-3 pB2+q2)+2 mb^2 (pB2+q2)) Qq G[0,1,q2/pB2,q2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb^2 mB Nc (mb^2-pB2) (3 mb^2 pB2-7 pB2^2+8 pB2 q2-2 q2^2) Qq G[1,0,1,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (-4 pB2^2+4 pB2 q2+(3 mb^2-q2) q2) Qq G[1,0,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3 q2)-(CF mb^2 mB Nc (mb^2-pB2) (3 mb^2 pB2-3 pB2^2+2 q2^2) Qq G[1,0,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (3 mb^2-4 pB2+3 q2) Qq G[1,0,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-pB2) (3 mb^2 pB2-3 pB2^2+2 q2^2) Qq G[1,1,1,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (3 mb^2-4 pB2+3 q2) Qq G[1,1,1,q2/mb^2])/(64 \[Pi]^4 (-pB2+q2)^3)-(CF mb^2 mB Nc (mb^2-pB2) (3 mb^2 pB2-3 pB2^2+2 q2^2) Qq G[1,1,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (3 mb^2-4 pB2+3 q2) Qq G[1,1,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)-(CF mb^2 mB Nc (mb^2-pB2) (3 mb^2 pB2-3 pB2^2+2 q2^2) Qq G[1,pB2/q2,1,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-pB2) (3 mb^2 pB2-3 pB2^2+2 q2^2) Qq G[1,pB2/q2,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (3 mb^2-4 pB2+3 q2) Qq G[1,q2/pB2,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (3 mb^2-4 pB2+3 q2) Qq G[1,q2/pB2,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (-pB2+q2)^3)+(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,0,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,0,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,0,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,0,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,1,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,1,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,1,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,pB2/q2,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,pB2/q2,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,q2/pB2,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mB Nc (mb^2 pB2^2-2 mb^4 q2) Qq G[0,1,q2/pB2,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+1/(192 pB2 \[Pi]^4 (pB2-q2)^3) CF mb^2 mB Nc Qq G[1,pB2/mb^2] (3 mb^4 pB2 \[Pi]^2-2 mb^2 (pB2^2 (33+4 \[Pi]^2)-2 pB2 (33+\[Pi]^2) q2+33 q2^2)+pB2 (pB2^2 (42+5 \[Pi]^2)-4 pB2 (21+\[Pi]^2) q2+42 q2^2)-18 (2 mb^2-pB2) (pB2-q2)^2 Log[\[Mu]m^2/mb^2])-1/(192 \[Pi]^4 (pB2-q2)^3 q2) CF mb^2 mB Nc Qq G[1,q2/mb^2] (3 mb^4 \[Pi]^2 q2+q2 (2 pB2^2 (21+\[Pi]^2)-84 pB2 q2-(-42+\[Pi]^2) q2^2)-2 mb^2 (pB2^2 (33+\[Pi]^2)-66 pB2 q2+(33+\[Pi]^2) q2^2)-18 (2 mb^2-q2) (pB2-q2)^2 Log[\[Mu]m^2/mb^2]));
PiVparaQq=(mb^2 mB Nc (mb^2-q2) Qq)/(4 \[Pi]^2 q2 (-pB2+q2))-(mb^2 mB Nc (mb^2-pB2) (mb^2-q2) Qq G[1,pB2/mb^2])/(4 pB2 \[Pi]^2 (pB2-q2)^2)-(mb^2 mB Nc (mb^2-q2) (mb^2 (pB2-2 q2)+q2^2) Qq G[1,q2/mb^2])/(4 \[Pi]^2 (pB2-q2)^2 q2^2)+g^2 ((CF mb^2 mB Nc (2 pB2^2 (-3+\[Pi]^2)-9 pB2 q2+15 q2^2+mb^2 (3 pB2+(-3+4 \[Pi]^2) q2)) Qq G[0,1,pB2/mb^2])/(192 \[Pi]^4 (pB2-q2)^3)+1/(192 \[Pi]^4 (pB2-q2)^3 q2) CF mb^2 mB Nc (-q2 (pB2^2 (21+2 \[Pi]^2)-33 pB2 q2+12 q2^2)+mb^2 (12 pB2^2-33 pB2 q2+(21-4 \[Pi]^2) q2^2)) Qq G[0,1,q2/mb^2]-(CF mb^2 mB Nc (mb^2-pB2) (4 mb^4-2 mb^2 (5 pB2+2 q2)+pB2 (2 pB2+11 q2)) Qq G[1,1,pB2/mb^2])/(64 pB2^2 \[Pi]^4 (pB2-q2)^2)+1/(64 \[Pi]^4 (pB2-q2)^2 q2^3) CF mb^2 mB Nc (mb^2-q2) (-4 mb^4 (pB2-q2)+3 mb^2 (5 pB2-7 q2) q2-6 pB2 q2^2+9 q2^3) Qq G[1,1,q2/mb^2]+1/(64 pB2 \[Pi]^4 (pB2-q2)^2 q2) CF mb^2 mB Nc (2 mb^6+pB2 (pB2-q2) q2-mb^4 (3 pB2+4 q2)+mb^2 (pB2^2+3 pB2 q2+q2^2)) Qq G[1,pB2/q2,pB2/mb^2]+(CF mb^4 mB Nc (2 mb^2-3 pB2-2 q2) (mb^2-q2) Qq G[1,q2/pB2,q2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2 q2)-(CF mb^2 mB Nc (mb^2-pB2) (mb^2-q2) Qq G[0,1,1,pB2/mb^2])/(16 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb^2 mB Nc (mb^2-q2) (mb^2 (pB2-2 q2)+q2^2) Qq G[0,1,1,q2/mb^2])/(16 \[Pi]^4 (pB2-q2)^2 q2^2)+(CF mb^2 mB Nc (pB2 (-3 pB2+q2)-2 mb^2 (pB2+q2)) Qq G[0,1,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2)+(CF mb^2 mB Nc (pB2 (-3 pB2+q2)-2 mb^2 (pB2+q2)) Qq G[0,1,q2/pB2,q2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2)+(CF mb^2 mB Nc (mb^2-pB2) (-3 pB2^2+mb^2 (3 pB2-4 q2)-4 pB2 q2+2 q2^2) Qq G[1,0,1,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (mb^2 (2 pB2-3 q2)^2+(8 pB2-3 q2) q2^2) Qq G[1,0,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3 q2^2)-(CF mb^2 mB Nc (mb^2-pB2) (mb^2 pB2+3 pB2^2+2 q2^2) Qq G[1,0,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (mb^2+4 pB2+q2) Qq G[1,0,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-pB2) (mb^2 pB2+3 pB2^2+2 q2^2) Qq G[1,1,1,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (mb^2+4 pB2+q2) Qq G[1,1,1,q2/mb^2])/(64 \[Pi]^4 (-pB2+q2)^3)-(CF mb^2 mB Nc (mb^2-pB2) (mb^2 pB2+3 pB2^2+2 q2^2) Qq G[1,1,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (mb^2+4 pB2+q2) Qq G[1,1,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)-(CF mb^2 mB Nc (mb^2-pB2) (mb^2 pB2+3 pB2^2+2 q2^2) Qq G[1,pB2/q2,1,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-pB2) (mb^2 pB2+3 pB2^2+2 q2^2) Qq G[1,pB2/q2,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (mb^2+4 pB2+q2) Qq G[1,q2/pB2,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (mb^2-q2) (mb^2+4 pB2+q2) Qq G[1,q2/pB2,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (-pB2+q2)^3)-(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,0,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,0,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,0,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,0,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,1,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,1,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,1,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,pB2/q2,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,pB2/q2,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,q2/pB2,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^2 mB Nc (pB2^2+2 mb^2 q2) Qq G[0,1,q2/pB2,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+1/(384 \[Pi]^4 (pB2-q2)^2 q2) CF mb^2 mB Nc Qq (q2 (9 pB2 (10+\[Pi]^2)+(-90+\[Pi]^2) q2)-2 mb^2 (pB2 (93+2 \[Pi]^2)-3 (31+\[Pi]^2) q2)+36 (3 mb^2-q2) (-pB2+q2) Log[\[Mu]m^2/mb^2])-1/(192 pB2 \[Pi]^4 (pB2-q2)^3) CF mb^2 mB Nc Qq G[1,pB2/mb^2] (mb^4 (pB2 (93+\[Pi]^2)-(93+2 \[Pi]^2) q2)+pB2 (3 pB2^2 (3+\[Pi]^2)+pB2 (27+2 \[Pi]^2) q2-36 q2^2)+mb^2 (-2 pB2^2 (39+2 \[Pi]^2)+18 pB2 q2+60 q2^2)+18 (3 mb^4 (pB2-q2)+pB2 (pB2-q2) q2-2 mb^2 (pB2^2-q2^2)) Log[\[Mu]m^2/mb^2])-1/(192 \[Pi]^4 (pB2-q2)^3 q2^2) CF mb^2 mB Nc Qq G[1,q2/mb^2] (-2 mb^2 q2 (pB2^2 (42+\[Pi]^2)-3 pB2 (51+2 \[Pi]^2) q2+3 (37+\[Pi]^2) q2^2)+q2^2 (9 pB2^2-3 pB2 (21+2 \[Pi]^2) q2+(54+\[Pi]^2) q2^2)+mb^4 (pB2^2 (99+2 \[Pi]^2)-3 pB2 (97+2 \[Pi]^2) q2+(192+5 \[Pi]^2) q2^2)+18 (q2^3 (-pB2+q2)+3 mb^4 (pB2^2-3 pB2 q2+2 q2^2)-2 mb^2 q2 (pB2^2-4 pB2 q2+3 q2^2)) Log[\[Mu]m^2/mb^2]));
PiTperpQq=(mb Nc (-mb^4+pB2^2) Qq G[1,pB2/mb^2])/(8 pB2 \[Pi]^2 (pB2-q2))+(mb Nc (mb^4-q2^2) Qq G[1,q2/mb^2])/(8 \[Pi]^2 (pB2-q2) q2)-(mb Nc Qq (3+Log[\[Mu]UV^2/mb^2]))/(8 \[Pi]^2)+g^2 (-((CF mb Nc (3 mb^4 (pB2-q2)-3 (pB2-q2)^3+mb^2 q2 (-9 pB2+(9+2 \[Pi]^2) q2)) Qq G[0,1,pB2/mb^2])/(96 \[Pi]^4 (pB2-q2)^3))-1/(96 \[Pi]^4 (pB2-q2)^3) CF mb Nc (3 mb^4 (pB2-q2)+3 (pB2-q2)^2 (pB2+q2)-mb^2 (3 pB2^2+3 pB2 q2+2 (-3+\[Pi]^2) q2^2)) Qq G[0,1,q2/mb^2]-1/(64 pB2^2 \[Pi]^4 (pB2-q2)^2) CF mb Nc (2 mb^2 pB2^3+2 mb^6 (pB2-q2)+3 pB2^3 (pB2-q2)+mb^4 pB2 (-7 pB2+5 q2)) Qq G[1,1,pB2/mb^2]+(CF mb Nc (mb^2-q2) (3 q2 (-pB2+q2)+mb^2 (-5 pB2+7 q2)) Qq G[1,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^2 q2)-(CF mb Nc (mb^2-pB2) (mb^4+pB2 (pB2-q2)-mb^2 (pB2+q2)) Qq G[1,pB2/q2,pB2/mb^2])/(32 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb Nc (mb^4-2 mb^2 pB2+pB2 (pB2-q2)) (mb^2-q2) Qq G[1,q2/pB2,q2/mb^2])/(32 pB2 \[Pi]^4 (pB2-q2)^2)+(CF mb Nc (-mb^4+pB2^2) Qq G[0,1,1,pB2/mb^2])/(32 pB2 \[Pi]^4 (pB2-q2))+(CF mb Nc (mb^4-q2^2) Qq G[0,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2) q2)-(CF mb^3 Nc (pB2-3 q2) Qq G[0,1,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^2)-(CF mb^3 Nc (pB2-3 q2) Qq G[0,1,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^2)-1/(32 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2-mb^2 (pB2^2+pB2 q2+q2^2)-pB2 (pB2^2-3 pB2 q2+2 q2^2)) Qq G[1,0,1,pB2/mb^2]+(CF mb Nc (mb^2-q2) (mb^4 q2+(pB2-q2) q2^2-mb^2 (pB2^2-pB2 q2+3 q2^2)) Qq G[1,0,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3 q2)-(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (-pB2+q2)-mb^4 (pB2+3 q2)) Qq G[1,0,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^2-q2) (mb^4+pB2 (pB2-q2)-mb^2 (pB2+2 q2)) Qq G[1,0,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (-pB2+q2)-mb^4 (pB2+3 q2)) Qq G[1,1,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^2-q2) (mb^4+pB2 (pB2-q2)-mb^2 (pB2+2 q2)) Qq G[1,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (-pB2+q2)-mb^4 (pB2+3 q2)) Qq G[1,1,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^2-q2) (mb^4+pB2 (pB2-q2)-mb^2 (pB2+2 q2)) Qq G[1,1,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (-pB2+q2)-mb^4 (pB2+3 q2)) Qq G[1,pB2/q2,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (-pB2+q2)-mb^4 (pB2+3 q2)) Qq G[1,pB2/q2,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^2-q2) (mb^4+pB2 (pB2-q2)-mb^2 (pB2+2 q2)) Qq G[1,q2/pB2,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^2-q2) (mb^4+pB2 (pB2-q2)-mb^2 (pB2+2 q2)) Qq G[1,q2/pB2,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,0,1,pB2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,0,1,q2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,0,pB2/q2,pB2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,0,q2/pB2,q2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,1,1,pB2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,1,1,q2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,1,pB2/q2,pB2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,1,q2/pB2,q2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,pB2/q2,1,pB2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,pB2/q2,pB2/q2,pB2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,q2/pB2,1,q2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2^2 Qq G[0,1,q2/pB2,q2/pB2,q2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+1/(384 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc Qq G[1,pB2/mb^2] (4 mb^6 pB2 \[Pi]^2+2 mb^2 pB2 (3 pB2^2+2 pB2 (-3+4 \[Pi]^2) q2+(3-2 \[Pi]^2) q2^2)+pB2^2 (pB2^2 (27+2 \[Pi]^2)-2 pB2 (27+4 \[Pi]^2) q2+3 (9+2 \[Pi]^2) q2^2)-mb^4 (pB2^2 (81+6 \[Pi]^2)+2 pB2 (-81+4 \[Pi]^2) q2+(81+2 \[Pi]^2) q2^2)+9 (-5 mb^4+pB2^2) (pB2-q2)^2 Log[\[Mu]m^2/mb^2]-6 (7 mb^4-pB2^2) (pB2-q2)^2 Log[\[Mu]UV^2/mb^2]-9 (-5 mb^4+pB2^2) (pB2-q2)^2 Log[\[Mu]UV^2/mb^2])-1/(384 \[Pi]^4 (pB2-q2)^3 q2) CF mb Nc Qq G[1,q2/mb^2] (-81 mb^4 pB2^2-2 mb^4 pB2^2 \[Pi]^2+162 mb^4 pB2 q2+6 mb^2 pB2^2 q2+4 mb^6 \[Pi]^2 q2+4 mb^2 pB2^2 \[Pi]^2 q2-81 mb^4 q2^2-12 mb^2 pB2 q2^2+27 pB2^2 q2^2-14 mb^4 \[Pi]^2 q2^2-2 pB2^2 \[Pi]^2 q2^2+6 mb^2 q2^3-54 pB2 q2^3+8 mb^2 \[Pi]^2 q2^3+27 q2^4+2 \[Pi]^2 q2^4+9 (pB2-q2)^2 (-5 mb^4+q2^2) Log[\[Mu]m^2/mb^2]+3 (pB2-q2)^2 (mb^4-q2^2) Log[\[Mu]UV^2/mb^2])-1/(1536 \[Pi]^4 (pB2-q2)^2) CF mb Nc Qq (315 pB2^2-16 mb^4 \[Pi]^2+8 mb^2 pB2 \[Pi]^2-630 pB2 q2+40 mb^2 \[Pi]^2 q2-16 pB2 \[Pi]^2 q2+315 q2^2+16 \[Pi]^2 q2^2-24 (pB2-q2)^2 Log[\[Mu]UV^2/mb^2]^2+36 (pB2-q2)^2 Log[\[Mu]m^2/mb^2] (3+Log[\[Mu]UV^2/mb^2])));
PiTparaQq=-((mb Nc (mb^2-pB2) (pB2 (pB2-3 q2)+mb^2 (pB2+q2)) Qq G[1,pB2/mb^2])/(8 pB2 \[Pi]^2 (pB2-q2)^2))-(mb Nc (mb^2-q2) (mb^2 (pB2-3 q2)+q2 (pB2+q2)) Qq G[1,q2/mb^2])/(8 \[Pi]^2 (pB2-q2)^2 q2)-(mb Nc Qq (2 mb^2+pB2-3 q2+(pB2-q2) Log[\[Mu]UV^2/mb^2]))/(8 \[Pi]^2 (pB2-q2))+g^2 (-(1/(96 \[Pi]^4 (pB2-q2)^3))CF mb Nc (3 mb^4 (pB2-q2)-3 (pB2-q2)^3+mb^2 q2 (pB2 (-15+4 \[Pi]^2)+(15+2 \[Pi]^2) q2)) Qq G[0,1,pB2/mb^2]-1/(96 \[Pi]^4 (pB2-q2)^3) CF mb Nc (3 mb^4 (pB2-q2)+mb^2 (-9 pB2^2+pB2 (3-4 \[Pi]^2) q2-2 (-3+\[Pi]^2) q2^2)+3 (pB2^3-5 pB2^2 q2+3 pB2 q2^2+q2^3)) Qq G[0,1,q2/mb^2]-1/(64 pB2^2 \[Pi]^4 (pB2-q2)^2) CF mb Nc (mb^2-pB2) (-3 pB2^2 (pB2-3 q2)+2 mb^4 (pB2+q2)-mb^2 pB2 (5 pB2+11 q2)) Qq G[1,1,pB2/mb^2]-(CF mb Nc (mb^2-q2) (4 mb^4+mb^2 (-5 pB2+q2)-3 q2 (pB2+q2)) Qq G[1,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^2 q2)+(CF mb Nc (mb^2-pB2) (mb^4-pB2 (pB2-3 q2)+mb^2 (pB2-q2)) Qq G[1,pB2/q2,pB2/mb^2])/(32 pB2 \[Pi]^4 (pB2-q2)^2)+(CF mb Nc (mb^2-q2) (mb^4+pB2 (pB2+q2)) Qq G[1,q2/pB2,q2/mb^2])/(32 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb Nc (mb^2-pB2) (pB2 (pB2-3 q2)+mb^2 (pB2+q2)) Qq G[0,1,1,pB2/mb^2])/(32 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb Nc (mb^2-q2) (mb^2 (pB2-3 q2)+q2 (pB2+q2)) Qq G[0,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^2 q2)+(CF mb^3 Nc (pB2+5 q2) Qq G[0,1,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^2)+(CF mb^3 Nc (pB2+5 q2) Qq G[0,1,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^2)-1/(32 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2+mb^2 (-pB2^2-5 pB2 q2+q2^2)-pB2 (pB2^2-3 pB2 q2+4 q2^2)) Qq G[1,0,1,pB2/mb^2]+(CF mb Nc (mb^2-q2) (mb^4 q2-q2^2 (pB2+q2)+mb^2 (pB2^2-5 pB2 q2-q2^2)) Qq G[1,0,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3 q2)-(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (pB2+q2)-mb^4 (pB2+5 q2)) Qq G[1,0,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^2-q2) (mb^4-pB2 (pB2+q2)-mb^2 (pB2+4 q2)) Qq G[1,0,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (pB2+q2)-mb^4 (pB2+5 q2)) Qq G[1,1,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^2-q2) (mb^4-pB2 (pB2+q2)-mb^2 (pB2+4 q2)) Qq G[1,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (pB2+q2)-mb^4 (pB2+5 q2)) Qq G[1,1,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^2-q2) (mb^4-pB2 (pB2+q2)-mb^2 (pB2+4 q2)) Qq G[1,1,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (pB2+q2)-mb^4 (pB2+5 q2)) Qq G[1,pB2/q2,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^6+mb^2 (4 pB2-q2) q2+pB2 q2 (pB2+q2)-mb^4 (pB2+5 q2)) Qq G[1,pB2/q2,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^2-q2) (mb^4-pB2 (pB2+q2)-mb^2 (pB2+4 q2)) Qq G[1,q2/pB2,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^2-q2) (mb^4-pB2 (pB2+q2)-mb^2 (pB2+4 q2)) Qq G[1,q2/pB2,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,0,1,pB2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,0,1,q2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,0,pB2/q2,pB2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,0,q2/pB2,q2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,1,1,pB2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,1,1,q2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,1,pB2/q2,pB2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,1,q2/pB2,q2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,pB2/q2,1,pB2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,pB2/q2,pB2/q2,pB2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,q2/pB2,1,q2/mb^2])/(16 \[Pi]^4 (-pB2+q2)^3)+(CF mb^3 Nc q2 (2 pB2+q2) Qq G[0,1,q2/pB2,q2/pB2,q2/mb^2])/(16 \[Pi]^4 (pB2-q2)^3)+1/(384 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc Qq G[1,pB2/mb^2] (-81 mb^4 pB2^2+6 mb^2 pB2^3+27 pB2^4+4 mb^6 pB2 \[Pi]^2-6 mb^4 pB2^2 \[Pi]^2+2 pB2^4 \[Pi]^2+192 mb^2 pB2^2 q2-96 pB2^3 q2-20 mb^4 pB2 \[Pi]^2 q2+24 mb^2 pB2^2 \[Pi]^2 q2-4 pB2^3 \[Pi]^2 q2+81 mb^4 q2^2-198 mb^2 pB2 q2^2+69 pB2^2 q2^2+2 mb^4 \[Pi]^2 q2^2-12 mb^2 pB2 \[Pi]^2 q2^2+10 pB2^2 \[Pi]^2 q2^2-9 (-12 mb^2 pB2 (pB2-q2) q2+5 mb^4 (pB2^2-q2^2)-pB2^2 (pB2^2-4 pB2 q2+3 q2^2)) Log[\[Mu]m^2/mb^2]+3 (mb^2-pB2) (pB2-q2) (pB2 (pB2-3 q2)+mb^2 (pB2+q2)) Log[\[Mu]UV^2/mb^2])-1/(384 \[Pi]^4 (pB2-q2)^3 q2) CF mb Nc Qq G[1,q2/mb^2] (81 mb^4 pB2^2+2 mb^4 pB2^2 \[Pi]^2-324 mb^4 pB2 q2-30 mb^2 pB2^2 q2+4 mb^6 \[Pi]^2 q2-12 mb^4 pB2 \[Pi]^2 q2-4 mb^2 pB2^2 \[Pi]^2 q2+243 mb^4 q2^2+264 mb^2 pB2 q2^2-3 pB2^2 q2^2-14 mb^4 \[Pi]^2 q2^2+8 mb^2 pB2 \[Pi]^2 q2^2+2 pB2^2 \[Pi]^2 q2^2-234 mb^2 q2^3-36 pB2 q2^3+8 mb^2 \[Pi]^2 q2^3+4 pB2 \[Pi]^2 q2^3+39 q2^4+2 \[Pi]^2 q2^4+9 (-pB2^2 q2^2+12 mb^2 (pB2-q2) q2^2+q2^4+5 mb^4 (pB2^2-4 pB2 q2+3 q2^2)) Log[\[Mu]m^2/mb^2]-3 (mb^2-q2) (pB2-q2) (mb^2 (pB2-3 q2)+q2 (pB2+q2)) Log[\[Mu]UV^2/mb^2])+1/(1536 \[Pi]^4 (pB2-q2)^2) CF mb Nc Qq (-648 mb^2 pB2-279 pB2^2+16 mb^4 \[Pi]^2-24 mb^2 pB2 \[Pi]^2+648 mb^2 q2+726 pB2 q2-56 mb^2 \[Pi]^2 q2-16 pB2 \[Pi]^2 q2-447 q2^2-16 \[Pi]^2 q2^2+24 (pB2-q2) (mb^2-3 pB2+2 q2) Log[\[Mu]UV^2/mb^2]+24 (pB2-q2)^2 Log[\[Mu]UV^2/mb^2]^2-36 (pB2-q2) Log[\[Mu]m^2/mb^2] (10 mb^2+pB2-3 q2+(pB2-q2) Log[\[Mu]UV^2/mb^2])));
PiDperpQq=-((mb Nc (mb^2-pB2)^2 Qq G[1,pB2/mb^2])/(8 pB2 \[Pi]^2 (pB2-q2)))+(mb Nc (mb^2-q2)^2 Qq G[1,q2/mb^2])/(8 \[Pi]^2 (pB2-q2) q2)+(mb Nc Qq (3+Log[\[Mu]UV^2/mb^2]))/(8 \[Pi]^2)+g^2 (1/(192 \[Pi]^4 (pB2-q2)^3) CF mb Nc (-6 (pB2-q2)^3+mb^4 (-3 pB2+(3+4 \[Pi]^2) q2)+mb^2 (-2 pB2^2 (-9+\[Pi]^2)-51 pB2 q2+(33+4 \[Pi]^2) q2^2)) Qq G[0,1,pB2/mb^2]-1/(192 \[Pi]^4 (pB2-q2)^3) CF mb Nc (-6 (pB2-q2)^2 (pB2+q2)+mb^4 (3 pB2+(-3+4 \[Pi]^2) q2)+mb^2 (-pB2^2 (3+2 \[Pi]^2)+21 pB2 q2+2 (-9+2 \[Pi]^2) q2^2)) Qq G[0,1,q2/mb^2]-1/(64 pB2^2 \[Pi]^4 (pB2-q2)^2) CF mb Nc (mb^2-pB2) (2 mb^4 (pB2-q2)+3 pB2^2 (pB2-q2)+mb^2 pB2 (-7 pB2+10 q2)) Qq G[1,1,pB2/mb^2]+(CF mb Nc (mb^2-q2) (mb^2 (pB2-4 q2) q2+3 (pB2-q2) q2^2+mb^4 (-pB2+q2)) Qq G[1,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^2 q2^2)+(CF mb Nc (mb^2-pB2) (mb^4 (pB2-2 q2)+2 pB2 (pB2-q2) q2-mb^2 q2 (pB2+q2)) Qq G[1,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2 q2)+(CF mb Nc (mb^2-q2) (mb^4 (pB2-2 q2)-2 mb^2 pB2 q2+2 pB2 (pB2-q2) q2) Qq G[1,q2/pB2,q2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2 q2)-(CF mb Nc (mb^2-pB2)^2 Qq G[0,1,1,pB2/mb^2])/(32 pB2 \[Pi]^4 (pB2-q2))+(CF mb Nc (mb^2-q2)^2 Qq G[0,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2) q2)-(CF mb^3 Nc (2 mb^2 (pB2+q2)+pB2 (-5 pB2+7 q2)) Qq G[0,1,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb^3 Nc (2 mb^2 (pB2+q2)+pB2 (-5 pB2+7 q2)) Qq G[0,1,q2/pB2,q2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb Nc (mb^2-pB2) (mb^4-5 mb^2 (pB2-2 q2)+2 (pB2^2-3 pB2 q2+2 q2^2)) Qq G[1,0,1,pB2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+1/(64 \[Pi]^4 (pB2-q2)^3 q2) CF mb Nc (mb^2-q2) (mb^4 q2+2 q2^2 (-pB2+q2)+mb^2 (-2 pB2^2+2 pB2 q2+5 q2^2)) Qq G[1,0,1,q2/mb^2]-1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2+2 pB2 q2 (-pB2+q2)+mb^2 (-3 pB2^2+6 pB2 q2+2 q2^2)) Qq G[1,0,pB2/q2,pB2/mb^2]+(CF mb Nc (mb^2-q2) (mb^4+2 pB2 (-pB2+q2)+mb^2 (-2 pB2+7 q2)) Qq G[1,0,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2+2 pB2 q2 (-pB2+q2)+mb^2 (-3 pB2^2+6 pB2 q2+2 q2^2)) Qq G[1,1,1,pB2/mb^2]-(CF mb Nc (mb^2-q2) (mb^4+2 pB2 (-pB2+q2)+mb^2 (-2 pB2+7 q2)) Qq G[1,1,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)-1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2+2 pB2 q2 (-pB2+q2)+mb^2 (-3 pB2^2+6 pB2 q2+2 q2^2)) Qq G[1,1,pB2/q2,pB2/mb^2]+(CF mb Nc (mb^2-q2) (mb^4+2 pB2 (-pB2+q2)+mb^2 (-2 pB2+7 q2)) Qq G[1,1,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)-1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2+2 pB2 q2 (-pB2+q2)+mb^2 (-3 pB2^2+6 pB2 q2+2 q2^2)) Qq G[1,pB2/q2,1,pB2/mb^2]+1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2+2 pB2 q2 (-pB2+q2)+mb^2 (-3 pB2^2+6 pB2 q2+2 q2^2)) Qq G[1,pB2/q2,pB2/q2,pB2/mb^2]+(CF mb Nc (mb^2-q2) (mb^4+2 pB2 (-pB2+q2)+mb^2 (-2 pB2+7 q2)) Qq G[1,q2/pB2,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)-(CF mb Nc (mb^2-q2) (mb^4+2 pB2 (-pB2+q2)+mb^2 (-2 pB2+7 q2)) Qq G[1,q2/pB2,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,0,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,0,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,0,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,0,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,1,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,1,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,1,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,pB2/q2,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,pB2/q2,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,q2/pB2,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (-pB2^2+2 q2 (mb^2+q2)) Qq G[0,1,q2/pB2,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+1/(1536 \[Pi]^4 (pB2-q2)^2) CF mb Nc Qq (315 pB2^2+8 mb^4 \[Pi]^2-28 mb^2 pB2 \[Pi]^2-630 pB2 q2+68 mb^2 \[Pi]^2 q2-16 pB2 \[Pi]^2 q2+315 q2^2+16 \[Pi]^2 q2^2-24 (pB2-q2)^2 Log[\[Mu]UV^2/mb^2]^2+36 (pB2-q2)^2 Log[\[Mu]m^2/mb^2] (3+Log[\[Mu]UV^2/mb^2]))+1/(384 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc Qq G[1,pB2/mb^2] (-9 (5 mb^4-6 mb^2 pB2+pB2^2) (pB2-q2)^2 Log[\[Mu]m^2/mb^2]+9 (5 mb^4-6 mb^2 pB2+pB2^2) (pB2-q2)^2 Log[\[Mu]UV^2/mb^2]+(mb^2-pB2) (2 mb^4 pB2 \[Pi]^2+mb^2 (-pB2^2 (51+8 \[Pi]^2)+2 pB2 (51+8 \[Pi]^2) q2+(-51+2 \[Pi]^2) q2^2)+pB2 (pB2^2 (27+2 \[Pi]^2)-2 pB2 (27+4 \[Pi]^2) q2+3 (9+2 \[Pi]^2) q2^2)-6 (5 mb^2-pB2) (pB2-q2)^2 Log[\[Mu]UV^2/mb^2]))+1/(384 \[Pi]^4 (pB2-q2)^3 q2) CF mb Nc Qq G[1,q2/mb^2] (9 (pB2-q2)^2 (5 mb^4-6 mb^2 q2+q2^2) Log[\[Mu]m^2/mb^2]-9 (pB2-q2)^2 (5 mb^4-6 mb^2 q2+q2^2) Log[\[Mu]UV^2/mb^2]+(mb^2-q2) (-2 mb^4 \[Pi]^2 q2+mb^2 (pB2^2 (51+2 \[Pi]^2)-102 pB2 q2+3 (17-4 \[Pi]^2) q2^2)+q2 (pB2^2 (-27+2 \[Pi]^2)+54 pB2 q2-(27+2 \[Pi]^2) q2^2)+6 (5 mb^2-q2) (pB2-q2)^2 Log[\[Mu]UV^2/mb^2])));
PiDparaQq=-((mb Nc (mb^2-pB2)^2 (2 mb^2+pB2-3 q2) Qq G[1,pB2/mb^2])/(8 pB2 \[Pi]^2 (pB2-q2)^2))-(mb Nc (mb^2-q2)^2 (2 mb^2 (pB2-2 q2)+q2 (pB2+q2)) Qq G[1,q2/mb^2])/(8 \[Pi]^2 (pB2-q2)^2 q2^2)+(mb Nc Qq (-2 mb^4+4 mb^2 q2+(pB2-3 q2) q2+(pB2-q2) q2 Log[\[Mu]UV^2/mb^2]))/(8 \[Pi]^2 (pB2-q2) q2)+g^2 (1/(192 \[Pi]^4 (pB2-q2)^3) CF mb Nc (-6 (pB2-q2)^3+mb^4 (9 pB2+(-9+4 \[Pi]^2) q2)+mb^2 (2 pB2^2 (-3+\[Pi]^2)+pB2 (-39+8 \[Pi]^2) q2+(45+4 \[Pi]^2) q2^2)) Qq G[0,1,pB2/mb^2]+1/(192 \[Pi]^4 (pB2-q2)^3 q2) CF mb Nc (-mb^2 q2 (pB2^2 (39+2 \[Pi]^2)+pB2 (-39+8 \[Pi]^2) q2+4 \[Pi]^2 q2^2)+mb^4 (12 pB2^2-27 pB2 q2+(15-4 \[Pi]^2) q2^2)+6 q2 (pB2^3-5 pB2^2 q2+3 pB2 q2^2+q2^3)) Qq G[0,1,q2/mb^2]-1/(64 pB2^2 \[Pi]^4 (pB2-q2)^2) CF mb Nc (mb^2-pB2) (4 mb^6+3 pB2^2 (pB2-3 q2)-6 mb^4 (2 pB2+q2)+mb^2 pB2 (7 pB2+22 q2)) Qq G[1,1,pB2/mb^2]-1/(64 \[Pi]^4 (pB2-q2)^2 q2^3) CF mb Nc (mb^2-q2) (4 mb^6 (pB2-q2)+mb^2 (11 pB2-10 q2) q2^2+3 q2^3 (pB2+q2)+mb^4 q2 (-15 pB2+17 q2)) Qq G[1,1,q2/mb^2]+1/(64 pB2 \[Pi]^4 (pB2-q2)^2 q2) CF mb Nc (mb^2-pB2) (2 mb^6+2 pB2 (pB2-3 q2) q2+3 mb^2 q2 (-pB2+q2)-mb^4 (pB2+6 q2)) Qq G[1,pB2/q2,pB2/mb^2]+(CF mb Nc (mb^2-q2) (2 mb^6-2 pB2 q2 (pB2+q2)-mb^4 (3 pB2+4 q2)) Qq G[1,q2/pB2,q2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2 q2)-(CF mb Nc (mb^2-pB2)^2 (2 mb^2+pB2-3 q2) Qq G[0,1,1,pB2/mb^2])/(32 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb Nc (mb^2-q2)^2 (2 mb^2 (pB2-2 q2)+q2 (pB2+q2)) Qq G[0,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^2 q2^2)-(CF mb^3 Nc (2 mb^2 (pB2+q2)+pB2 (5 pB2+9 q2)) Qq G[0,1,pB2/q2,pB2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2)-(CF mb^3 Nc (2 mb^2 (pB2+q2)+pB2 (5 pB2+9 q2)) Qq G[0,1,q2/pB2,q2/mb^2])/(64 pB2 \[Pi]^4 (pB2-q2)^2)+1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 (5 pB2-4 q2)+mb^2 (-5 pB2^2-14 pB2 q2+4 q2^2)-2 pB2 (pB2^2-3 pB2 q2+4 q2^2)) Qq G[1,0,1,pB2/mb^2]+1/(64 \[Pi]^4 (pB2-q2)^3 q2^2) CF mb Nc (mb^2-q2) (2 q2^3 (pB2+q2)-mb^2 q2 (2 pB2^2-18 pB2 q2+q2^2)+mb^4 (4 pB2^2-12 pB2 q2+7 q2^2)) Qq G[1,0,1,q2/mb^2]+1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2-2 pB2 q2 (pB2+q2)-mb^2 (3 pB2^2+10 pB2 q2+2 q2^2)) Qq G[1,0,pB2/q2,pB2/mb^2]-(CF mb Nc (mb^2-q2) (mb^4-2 pB2 (pB2+q2)-3 mb^2 (2 pB2+3 q2)) Qq G[1,0,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)-1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2-2 pB2 q2 (pB2+q2)-mb^2 (3 pB2^2+10 pB2 q2+2 q2^2)) Qq G[1,1,1,pB2/mb^2]+(CF mb Nc (mb^2-q2) (mb^4-2 pB2 (pB2+q2)-3 mb^2 (2 pB2+3 q2)) Qq G[1,1,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2-2 pB2 q2 (pB2+q2)-mb^2 (3 pB2^2+10 pB2 q2+2 q2^2)) Qq G[1,1,pB2/q2,pB2/mb^2]-(CF mb Nc (mb^2-q2) (mb^4-2 pB2 (pB2+q2)-3 mb^2 (2 pB2+3 q2)) Qq G[1,1,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2-2 pB2 q2 (pB2+q2)-mb^2 (3 pB2^2+10 pB2 q2+2 q2^2)) Qq G[1,pB2/q2,1,pB2/mb^2]-1/(64 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) (mb^4 pB2-2 pB2 q2 (pB2+q2)-mb^2 (3 pB2^2+10 pB2 q2+2 q2^2)) Qq G[1,pB2/q2,pB2/q2,pB2/mb^2]-(CF mb Nc (mb^2-q2) (mb^4-2 pB2 (pB2+q2)-3 mb^2 (2 pB2+3 q2)) Qq G[1,q2/pB2,1,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)+(CF mb Nc (mb^2-q2) (mb^4-2 pB2 (pB2+q2)-3 mb^2 (2 pB2+3 q2)) Qq G[1,q2/pB2,q2/pB2,q2/mb^2])/(64 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,0,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,0,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,0,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,0,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,1,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,1,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,1,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,1,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,pB2/q2,1,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,pB2/q2,pB2/q2,pB2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)+(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,q2/pB2,1,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-(CF mb^3 Nc (pB2^2+4 pB2 q2+2 q2 (mb^2+q2)) Qq G[0,1,q2/pB2,q2/pB2,q2/mb^2])/(32 \[Pi]^4 (pB2-q2)^3)-1/(384 pB2 \[Pi]^4 (pB2-q2)^3) CF mb Nc (mb^2-pB2) Qq G[1,pB2/mb^2] (186 mb^4 pB2-51 mb^2 pB2^2-27 pB2^3+6 mb^4 pB2 \[Pi]^2-8 mb^2 pB2^2 \[Pi]^2-2 pB2^3 \[Pi]^2-186 mb^4 q2-150 mb^2 pB2 q2+96 pB2^2 q2-4 mb^4 \[Pi]^2 q2-24 mb^2 pB2 \[Pi]^2 q2+4 pB2^2 \[Pi]^2 q2+201 mb^2 q2^2-69 pB2 q2^2+2 mb^2 \[Pi]^2 q2^2-10 pB2 \[Pi]^2 q2^2+9 (14 mb^4 (pB2-q2)-mb^2 (pB2^2+14 pB2 q2-15 q2^2)-pB2 (pB2^2-4 pB2 q2+3 q2^2)) Log[\[Mu]m^2/mb^2]-3 (6 mb^4 (pB2-q2)-mb^2 (pB2^2+6 pB2 q2-7 q2^2)-pB2 (pB2^2-4 pB2 q2+3 q2^2)) Log[\[Mu]UV^2/mb^2])+1/(384 \[Pi]^4 q2^2 (-pB2+q2)^3) CF mb Nc (mb^2-q2) Qq G[1,q2/mb^2] (198 mb^4 pB2^2+4 mb^4 pB2^2 \[Pi]^2-582 mb^4 pB2 q2-51 mb^2 pB2^2 q2-12 mb^4 pB2 \[Pi]^2 q2-2 mb^2 pB2^2 \[Pi]^2 q2+384 mb^4 q2^2+354 mb^2 pB2 q2^2-3 pB2^2 q2^2+6 mb^4 \[Pi]^2 q2^2+24 mb^2 pB2 \[Pi]^2 q2^2+2 pB2^2 \[Pi]^2 q2^2-303 mb^2 q2^3-36 pB2 q2^3+8 mb^2 \[Pi]^2 q2^3+4 pB2 \[Pi]^2 q2^3+39 q2^4+2 \[Pi]^2 q2^4+9 (-pB2^2 q2^2+q2^4+14 mb^4 (pB2^2-3 pB2 q2+2 q2^2)-mb^2 q2 (pB2^2-18 pB2 q2+17 q2^2)) Log[\[Mu]m^2/mb^2]-3 (-pB2^2 q2^2+q2^4+6 mb^4 (pB2^2-3 pB2 q2+2 q2^2)-mb^2 q2 (pB2^2-10 pB2 q2+9 q2^2)) Log[\[Mu]UV^2/mb^2])-1/(1536 \[Pi]^4 (pB2-q2)^2 q2) CF mb Nc Qq (744 mb^4 pB2+16 mb^4 pB2 \[Pi]^2-744 mb^4 q2-1008 mb^2 pB2 q2-279 pB2^2 q2-8 mb^4 \[Pi]^2 q2-60 mb^2 pB2 \[Pi]^2 q2+1008 mb^2 q2^2+726 pB2 q2^2-60 mb^2 \[Pi]^2 q2^2-16 pB2 \[Pi]^2 q2^2-447 q2^3-16 \[Pi]^2 q2^3-24 (3 mb^4 (pB2-q2)+4 mb^2 q2 (-pB2+q2)+q2 (3 pB2^2-5 pB2 q2+2 q2^2)) Log[\[Mu]UV^2/mb^2]+24 (pB2-q2)^2 q2 Log[\[Mu]UV^2/mb^2]^2+36 (pB2-q2) Log[\[Mu]m^2/mb^2] (14 mb^4-16 mb^2 q2-pB2 q2+3 q2^2+q2 (-pB2+q2) Log[\[Mu]UV^2/mb^2])));


PiVperpQb=1/(4 pB2 \[Pi]^2 (pB2-q2) q2) mb^2 mB Nc Qb ((mb^2-pB2) q2 G[1,pB2/mb^2]+pB2 (-mb^2+q2) G[1,q2/mb^2]+pB2 q2 (G[0,1,pB2/mb^2]-G[0,1,q2/mb^2]))+1/(384 \[Pi]^4) CF g^2 mb^2 mB Nc Qb ((\[Pi]^2 (6 mb^6-5 mb^2 (pB2-q2)^2+(7 pB2-5 q2) (pB2-q2)^2+mb^4 (-8 pB2+4 q2)))/(-mb^4 (pB2-q2)^2+(pB2-q2)^4)+(4 \[Pi]^2 (mb^2+pB2-q2) G[0,(mb^2+pB2-q2)/mb^2])/(pB2-q2)^2+(4 \[Pi]^2 (mb^2-pB2+q2) G[0,(mb^2-pB2+q2)/mb^2])/(pB2-q2)^2+(4 (mb^2-pB2) (33+\[Pi]^2) G[1,pB2/mb^2])/(pB2 (pB2-q2))+(\[Pi]^2 (-3 mb^4+4 (pB2-q2)^2+mb^2 (pB2+q2)) G[1,(pB2-q2)/mb^2])/(pB2-q2)^3+(4 (33+\[Pi]^2) (mb^2-q2) G[1,q2/mb^2])/(q2 (-pB2+q2))+(\[Pi]^2 (3 mb^4-7 (pB2-q2)^2+mb^2 (-7 pB2+5 q2)) G[1,(-pB2+q2)/mb^2])/(pB2-q2)^3+(2 (-9 mb^6-2 mb^4 (pB2 (3+\[Pi]^2)-(6+\[Pi]^2) q2)+(pB2-q2)^2 (2 pB2 (6+\[Pi]^2)-(15+2 \[Pi]^2) q2)+3 mb^2 (pB2^2-5 pB2 q2+4 q2^2)) G[0,1,pB2/mb^2])/((-mb^4+(pB2-q2)^2) (pB2-q2)^2)-(2 \[Pi]^2 (mb^2+pB2-q2) G[0,1,(pB2-q2)/mb^2])/(pB2-q2)^2-(2 (9 mb^6+mb^4 (-2 pB2 (15+\[Pi]^2)+2 (12+\[Pi]^2) q2)+(pB2-q2)^2 (pB2 (33+2 \[Pi]^2)-2 (15+\[Pi]^2) q2)-3 mb^2 (4 pB2^2-5 pB2 q2+q2^2)) G[0,1,q2/mb^2])/(-mb^4 (pB2-q2)^2+(pB2-q2)^4)-(2 \[Pi]^2 (mb^2-pB2+q2) G[0,1,(-pB2+q2)/mb^2])/(pB2-q2)^2+(12 (2 mb^4-7 mb^2 pB2+5 pB2^2) G[1,1,pB2/mb^2])/(pB2^2 (pB2-q2))+(6 (mb^4+2 mb^2 q2-3 q2^2) G[1,1,q2/mb^2])/((pB2-q2) q2^2)+(6 (mb^6 (pB2-4 q2)+pB2 (pB2-q2) q2^2+mb^4 (-2 pB2^2+10 pB2 q2-3 q2^2)+mb^2 (pB2^3-6 pB2^2 q2+2 pB2 q2^2+q2^3)) G[1,pB2/q2,pB2/mb^2])/(pB2 (pB2-q2)^2 (-mb^2+pB2-q2) q2)-(6 (mb^2-q2) (mb^4 (pB2-4 q2)+pB2 (pB2-q2) q2+mb^2 (pB2^2-3 pB2 q2+4 q2^2)) G[1,q2/pB2,q2/mb^2])/(pB2 (pB2-q2)^2 (mb^2+pB2-q2) q2)+(12 (4 mb^2-7 pB2) G[0,1,1,pB2/mb^2])/(pB2 (pB2-q2))+(24 (mb^2-2 q2) G[0,1,1,q2/mb^2])/(q2 (-pB2+q2))+(6 (-2 mb^2+3 pB2) G[0,1,pB2/q2,pB2/mb^2])/(pB2 (pB2-q2))+(6 (-2 mb^2+3 pB2) G[0,1,q2/pB2,q2/mb^2])/(pB2 (pB2-q2))-(12 (mb^2-pB2) (pB2-2 q2) G[1,0,1,pB2/mb^2])/(pB2 (pB2-q2)^2)-(12 (mb^2-q2) (-2 pB2+q2) G[1,0,1,q2/mb^2])/((pB2-q2)^2 q2)+(6 (3 mb^4-3 (pB2-q2)^2+mb^2 (-3 pB2+q2)) G[1,0,1-pB2/q2,(-pB2+q2)/mb^2])/(pB2-q2)^3+(12 mb^2 (3 mb^2-5 pB2+3 q2) G[1,0,-1+pB2/q2,(pB2-q2)/mb^2])/(pB2-q2)^3+(12 (-mb^2+pB2) G[1,0,pB2/q2,pB2/mb^2])/(pB2-q2)^2+(12 (-mb^2+q2) G[1,0,q2/pB2,q2/mb^2])/(pB2-q2)^2-(6 mb^2 (3 mb^2-5 pB2+3 q2) G[1,0,1-q2/pB2,(pB2-q2)/mb^2])/(pB2-q2)^3-(12 (3 mb^4-3 (pB2-q2)^2+mb^2 (-3 pB2+q2)) G[1,0,-1+q2/pB2,(-pB2+q2)/mb^2])/(pB2-q2)^3+(6 (3 mb^4-3 (pB2-q2)^2+mb^2 (-3 pB2+q2)) G[1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2])/(pB2-q2)^3-(6 mb^2 (3 mb^2-5 pB2+3 q2) G[1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2])/(pB2-q2)^3+(48 G[0,0,1,1,pB2/mb^2])/(pB2-q2)-(48 G[0,0,1,1,q2/mb^2])/(pB2-q2)+(12 (mb^2-2 pB2+2 q2) G[0,1,0,1,pB2/mb^2])/(pB2-q2)^2+(12 (mb^2+2 pB2-2 q2) G[0,1,0,1,q2/mb^2])/(pB2-q2)^2-(12 (mb^2-pB2+q2) G[0,1,0,1-pB2/q2,(-pB2+q2)/mb^2])/(pB2-q2)^2+(24 (mb^2+pB2-q2) G[0,1,0,-1+pB2/q2,(pB2-q2)/mb^2])/(pB2-q2)^2-(12 mb^2 G[0,1,0,pB2/q2,pB2/mb^2])/(pB2-q2)^2-(12 mb^2 G[0,1,0,q2/pB2,q2/mb^2])/(pB2-q2)^2-(12 (mb^2+pB2-q2) G[0,1,0,1-q2/pB2,(pB2-q2)/mb^2])/(pB2-q2)^2+(24 (mb^2-pB2+q2) G[0,1,0,-1+q2/pB2,(-pB2+q2)/mb^2])/(pB2-q2)^2-(12 (mb^2-pB2+q2) G[0,1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2])/(pB2-q2)^2-(12 (mb^2+pB2-q2) G[0,1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2])/(pB2-q2)^2+(72 (mb^2-pB2) G[1,pB2/mb^2] Log[\[Mu]m^2/mb^2])/(pB2 (pB2-q2))+(72 (mb^2-q2) G[1,q2/mb^2] Log[\[Mu]m^2/mb^2])/(q2 (-pB2+q2))+(36 G[0,1,pB2/mb^2] Log[\[Mu]m^2/mb^2])/(pB2-q2)-(36 G[0,1,q2/mb^2] Log[\[Mu]m^2/mb^2])/(pB2-q2));
PiVparaQb=1/(4 pB2 \[Pi]^2 (pB2-q2)^2 q2^2) mb^2 mB Nc Qb ((mb^2-pB2) q2^2 (mb^2+q2) G[1,pB2/mb^2]-pB2 (mb^2-q2) (-mb^2 (pB2-2 q2)+q2^2) G[1,q2/mb^2]+pB2 q2 ((pB2-q2) (mb^2+q2)+q2 (2 mb^2-pB2+q2) G[0,1,pB2/mb^2]-q2 (2 mb^2-pB2+q2) G[0,1,q2/mb^2]))+1/(384 \[Pi]^4 (pB2-q2)^3) CF g^2 mb^2 mB Nc Qb (4 \[Pi]^2 (2 mb^4+mb^2 (pB2-q2)-(pB2-q2)^2) G[0,(mb^2+pB2-q2)/mb^2]+4 \[Pi]^2 (2 mb^4-3 mb^2 (pB2-q2)+(pB2-q2)^2) G[0,(mb^2-pB2+q2)/mb^2]+(2 (mb^2-pB2) (pB2-q2) (3 pB2+mb^2 (93+2 \[Pi]^2)+2 (30+\[Pi]^2) q2) G[1,pB2/mb^2])/pB2-\[Pi]^2 (9 mb^4+4 (pB2-q2)^2+mb^2 (-15 pB2+13 q2)) G[1,(pB2-q2)/mb^2]+1/q2^2 2 (mb^2-q2) (-pB2+q2) (q2 (-15 pB2+2 (39+\[Pi]^2) q2)+mb^2 (-pB2 (99+2 \[Pi]^2)+4 (48+\[Pi]^2) q2)) G[1,q2/mb^2]+\[Pi]^2 (-7 mb^4+7 (pB2-q2)^2+mb^2 (-3 pB2+q2)) G[1,(-pB2+q2)/mb^2]+1/(mb^4-(pB2-q2)^2) 2 (pB2-q2) (mb^6 (129+4 \[Pi]^2)-2 mb^4 (pB2 (15+\[Pi]^2)-(9+\[Pi]^2) q2)+(pB2-q2)^2 (2 pB2 (12+\[Pi]^2)-(15+2 \[Pi]^2) q2)-mb^2 (pB2^2 (123+4 \[Pi]^2)-pB2 (255+8 \[Pi]^2) q2+4 (33+\[Pi]^2) q2^2)) G[0,1,pB2/mb^2]+2 \[Pi]^2 (pB2-q2) (-3 mb^2+pB2-q2) G[0,1,(pB2-q2)/mb^2]+1/((-mb^4+(pB2-q2)^2) q2) 2 (pB2-q2) (-2 mb^4 (24+\[Pi]^2) (pB2-q2) q2+(pB2-q2)^2 q2 (pB2 (45+2 \[Pi]^2)-2 (21+\[Pi]^2) q2)+mb^6 (12 pB2+(111+4 \[Pi]^2) q2)-mb^2 (pB2-q2) (12 pB2^2+4 pB2 (24+\[Pi]^2) q2-(117+4 \[Pi]^2) q2^2)) G[0,1,q2/mb^2]+2 \[Pi]^2 (pB2-q2) (3 mb^2-pB2+q2) G[0,1,(-pB2+q2)/mb^2]+(12 (2 mb^4-7 mb^2 pB2+5 pB2^2) (pB2-q2) (mb^2+q2) G[1,1,pB2/mb^2])/pB2^2+1/q2^3 6 (mb^2-q2) (-pB2+q2) (-4 mb^4 (pB2-q2)+3 mb^2 (5 pB2-7 q2) q2+q2^2 (-7 pB2+q2)) G[1,1,q2/mb^2]-1/(pB2 (-mb^2+pB2-q2) q2) 6 (pB2-q2) (-2 mb^8+mb^6 (5 pB2-2 q2)+pB2 (pB2-q2) q2^2+mb^4 (-4 pB2^2+2 pB2 q2+q2^2)+mb^2 (pB2^3-2 pB2 q2^2+q2^3)) G[1,pB2/q2,pB2/mb^2]+1/(pB2 (mb^2+pB2-q2) q2) 6 (mb^2-q2) (pB2-q2) (-2 mb^6+mb^4 pB2+pB2 (pB2-q2) q2+mb^2 (3 pB2^2-5 pB2 q2+2 q2^2)) G[1,q2/pB2,q2/mb^2]+(12 (pB2-q2) (6 mb^4+pB2 (5 pB2-7 q2)+mb^2 (-14 pB2+4 q2)) G[0,1,1,pB2/mb^2])/pB2-(24 (pB2-q2) (-mb^4 (pB2-2 q2)+mb^2 (pB2-4 q2) q2+(pB2-2 q2) q2^2) G[0,1,1,q2/mb^2])/q2^2+(6 (pB2-q2) (-4 mb^4+mb^2 (6 pB2-2 q2)+3 pB2 (-pB2+q2)) G[0,1,pB2/q2,pB2/mb^2])/pB2+(6 (pB2-q2) (-4 mb^4+mb^2 (6 pB2-2 q2)+3 pB2 (-pB2+q2)) G[0,1,q2/pB2,q2/mb^2])/pB2-(12 (mb^2-pB2) (pB2-q2) (pB2+2 q2) G[1,0,1,pB2/mb^2])/pB2+(12 (mb^2-q2) (pB2-q2) (-2 mb^2 (pB2-2 q2)+q2^2) G[1,0,1,q2/mb^2])/q2^2+6 (mb^4+mb^2 (pB2-3 q2)+3 (pB2-q2)^2) G[1,0,1-pB2/q2,(-pB2+q2)/mb^2]+12 mb^2 (mb^2-3 pB2+q2) G[1,0,-1+pB2/q2,(pB2-q2)/mb^2]-(12 (2 mb^4-3 mb^2 pB2+pB2^2) (pB2-q2) G[1,0,pB2/q2,pB2/mb^2])/pB2+12 (mb^2-q2) (pB2-q2) G[1,0,q2/pB2,q2/mb^2]-6 mb^2 (mb^2-3 pB2+q2) G[1,0,1-q2/pB2,(pB2-q2)/mb^2]-12 (mb^4+mb^2 (pB2-3 q2)+3 (pB2-q2)^2) G[1,0,-1+q2/pB2,(-pB2+q2)/mb^2]+6 (mb^4+mb^2 (pB2-3 q2)+3 (pB2-q2)^2) G[1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]-6 mb^2 (mb^2-3 pB2+q2) G[1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2]+48 (pB2-q2) (2 mb^2-pB2+q2) G[0,0,1,1,pB2/mb^2]+48 (pB2-q2) (-2 mb^2+pB2-q2) G[0,0,1,1,q2/mb^2]-12 (pB2-q2) (3 mb^2-2 pB2+2 q2) G[0,1,0,1,pB2/mb^2]+12 (pB2-q2) (3 mb^2-2 pB2+2 q2) G[0,1,0,1,q2/mb^2]+12 (pB2-q2) (3 mb^2-pB2+q2) G[0,1,0,1-pB2/q2,(-pB2+q2)/mb^2]+24 (pB2-q2) (3 mb^2-pB2+q2) G[0,1,0,-1+pB2/q2,(pB2-q2)/mb^2]-12 mb^2 (pB2-q2) G[0,1,0,pB2/q2,pB2/mb^2]+12 mb^2 (pB2-q2) G[0,1,0,q2/pB2,q2/mb^2]+12 (pB2-q2) (-3 mb^2+pB2-q2) G[0,1,0,1-q2/pB2,(pB2-q2)/mb^2]+24 (pB2-q2) (-3 mb^2+pB2-q2) G[0,1,0,-1+q2/pB2,(-pB2+q2)/mb^2]+12 (pB2-q2) (3 mb^2-pB2+q2) G[0,1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]+12 (pB2-q2) (-3 mb^2+pB2-q2) G[0,1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2]+(36 (mb^2-pB2) (pB2-q2) (3 mb^2-pB2+2 q2) G[1,pB2/mb^2] Log[\[Mu]m^2/mb^2])/pB2-(36 (pB2-2 q2) (pB2-q2) (-mb^2+q2) (3 mb^2+q2) G[1,q2/mb^2] Log[\[Mu]m^2/mb^2])/q2^2+36 (pB2-q2) (4 mb^2-pB2+q2) G[0,1,pB2/mb^2] Log[\[Mu]m^2/mb^2]+36 (pB2-q2) (-4 mb^2+pB2-q2) G[0,1,q2/mb^2] Log[\[Mu]m^2/mb^2]-(36 (pB2-q2)^2 (2 mb^2+q2+mb^2 Log[\[Mu]m^2/mb^2]))/q2-(36 (pB2-q2)^2 (5 mb^2+2 q2+(2 mb^2+q2) Log[\[Mu]m^2/mb^2]))/q2+((pB2-q2) ((pB2-q2)^2 q2 (pB2 (-234+7 \[Pi]^2)-9 (-26+\[Pi]^2) q2)+mb^6 (pB2 (438+4 \[Pi]^2)-6 (73+\[Pi]^2) q2)+2 mb^4 q2 (-3 pB2 (-39+\[Pi]^2)+(-117+5 \[Pi]^2) q2)-mb^2 (pB2-q2)^2 (pB2 (438+4 \[Pi]^2)-(438+5 \[Pi]^2) q2)+72 (mb^4 (pB2-q2)-(pB2-q2)^3) (3 mb^2+q2) Log[\[Mu]m^2/mb^2]))/((mb^2+pB2-q2) q2 (mb^2-pB2+q2)));
PiTperpQb=1/(1536 \[Pi]^4) mb Nc Qb ((192 (mb^2-pB2)^2 \[Pi]^2 G[1,pB2/mb^2])/(pB2 (pB2-q2))+(192 \[Pi]^2 (mb^2-q2)^2 G[1,q2/mb^2])/(q2 (-pB2+q2))-192 \[Pi]^2 (3+Log[\[Mu]UV^2/mb^2])-1/(pB2 (pB2-q2) q2) 36 CF g^2 Log[\[Mu]m^2/mb^2] (-(5 mb^4-6 mb^2 pB2+pB2^2) q2 G[1,pB2/mb^2]+pB2 (5 mb^4-6 mb^2 q2+q2^2) G[1,q2/mb^2]+pB2 (pB2-q2) q2 (3+Log[\[Mu]UV^2/mb^2]))+1/(pB2 (pB2-q2) q2) 36 CF g^2 Log[\[Mu]UV^2/mb^2] (-(5 mb^4-6 mb^2 pB2+pB2^2) q2 G[1,pB2/mb^2]+pB2 (5 mb^4-6 mb^2 q2+q2^2) G[1,q2/mb^2]+pB2 (pB2-q2) q2 (3+Log[\[Mu]UV^2/mb^2]))+CF g^2 (-84-\[Pi]^2+(4 (mb^2-pB2) (-pB2 (27+2 \[Pi]^2) (pB2-q2)+mb^2 (pB2 (63+2 \[Pi]^2)-(99+2 \[Pi]^2) q2)) G[1,pB2/mb^2])/(pB2 (pB2-q2)^2)-(4 mb^2 \[Pi]^2 (2 mb^4+4 pB2^2-7 pB2 q2+3 q2^2+mb^2 (-6 pB2+8 q2)) G[1,(pB2-q2)/mb^2])/(pB2-q2)^3+(4 (mb^2-q2) ((27+2 \[Pi]^2) (pB2-q2) q2+mb^2 (-pB2 (81+2 \[Pi]^2)+(117+2 \[Pi]^2) q2)) G[1,q2/mb^2])/((pB2-q2)^2 q2)+(4 mb^2 \[Pi]^2 (2 mb^4-4 mb^2 q2+3 q2 (-pB2+q2)) G[1,(-pB2+q2)/mb^2])/(pB2-q2)^3+(24 (2 mb^6+2 (pB2-q2)^2 (2 pB2-q2)-mb^4 (7 pB2+3 q2)-3 mb^2 (pB2^2-q2^2)) G[0,1,pB2/mb^2])/((pB2-q2)^2 (mb^2+pB2-q2))+(8 mb^2 \[Pi]^2 (2 pB2-q2) G[0,1,(pB2-q2)/mb^2])/(pB2-q2)^2+(24 (2 mb^6-2 pB2 (pB2-q2)^2+5 mb^2 (pB2-q2) q2+mb^4 (5 pB2+3 q2)) G[0,1,q2/mb^2])/((pB2-q2)^2 (mb^2+pB2-q2))+(8 mb^2 \[Pi]^2 q2 G[0,1,(-pB2+q2)/mb^2])/(pB2-q2)^2+(24 (2 mb^2-5 pB2) (mb^2-pB2)^2 G[1,1,pB2/mb^2])/(pB2^2 (pB2-q2))+(24 (5 mb^4-6 mb^2 q2+q2^2) G[1,1,q2/mb^2])/((pB2-q2) q2)+(24 (mb^2-pB2) (2 mb^4-mb^2 (pB2-3 q2)+2 pB2 (-pB2+q2)) G[1,pB2/q2,pB2/mb^2])/(pB2 (pB2-q2)^2)-(24 (mb^2-q2) (-2 mb^6+5 mb^2 pB2 (pB2-q2)+2 pB2 (pB2-q2)^2+2 mb^4 (pB2+q2)) G[1,q2/pB2,q2/mb^2])/(pB2 (pB2-q2)^2 (mb^2+pB2-q2))+(48 (mb^2-pB2)^2 G[0,1,1,pB2/mb^2])/(pB2 (pB2-q2))-(48 (mb^4-4 mb^2 q2+q2^2) G[0,1,1,q2/mb^2])/((pB2-q2) q2)-(48 mb^2 G[0,1,pB2/q2,pB2/mb^2])/(pB2-q2)-(48 mb^2 G[0,1,q2/pB2,q2/mb^2])/(pB2-q2)-(48 (mb^2-pB2) (mb^2 (3 pB2-2 q2)+pB2 (-pB2+q2)) G[1,0,1,pB2/mb^2])/(pB2 (pB2-q2)^2)+(48 (mb^2-q2) (mb^2 (pB2-2 q2)+q2 (-pB2+q2)) G[1,0,1,q2/mb^2])/((pB2-q2)^2 q2)+(24 mb^2 (2 mb^4-4 mb^2 q2+3 q2 (-pB2+q2)) G[1,0,1-pB2/q2,(-pB2+q2)/mb^2])/(pB2-q2)^3+(48 mb^2 (2 mb^4+4 pB2^2-7 pB2 q2+3 q2^2+mb^2 (-6 pB2+8 q2)) G[1,0,-1+pB2/q2,(pB2-q2)/mb^2])/(pB2-q2)^3+(48 mb^2 (mb^2-pB2) (2 pB2-q2) G[1,0,pB2/q2,pB2/mb^2])/(pB2 (pB2-q2)^2)+(48 mb^2 (mb^2-q2) G[1,0,q2/pB2,q2/mb^2])/(pB2-q2)^2-(24 mb^2 (2 mb^4+4 pB2^2-7 pB2 q2+3 q2^2+mb^2 (-6 pB2+8 q2)) G[1,0,1-q2/pB2,(pB2-q2)/mb^2])/(pB2-q2)^3+(48 mb^2 (-2 mb^4+4 mb^2 q2+3 (pB2-q2) q2) G[1,0,-1+q2/pB2,(-pB2+q2)/mb^2])/(pB2-q2)^3+(24 mb^2 (2 mb^4-4 mb^2 q2+3 q2 (-pB2+q2)) G[1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2])/(pB2-q2)^3-(24 mb^2 (2 mb^4+4 pB2^2-7 pB2 q2+3 q2^2+mb^2 (-6 pB2+8 q2)) G[1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2])/(pB2-q2)^3+(48 mb^2 (-2 pB2+q2) G[0,1,0,1,pB2/mb^2])/(pB2-q2)^2-(48 mb^2 q2 G[0,1,0,1,q2/mb^2])/(pB2-q2)^2+(48 mb^2 q2 G[0,1,0,1-pB2/q2,(-pB2+q2)/mb^2])/(pB2-q2)^2+(96 mb^2 (-2 pB2+q2) G[0,1,0,-1+pB2/q2,(pB2-q2)/mb^2])/(pB2-q2)^2+(48 mb^2 (2 pB2-q2) G[0,1,0,pB2/q2,pB2/mb^2])/(pB2-q2)^2+(48 mb^2 q2 G[0,1,0,q2/pB2,q2/mb^2])/(pB2-q2)^2+(48 mb^2 (2 pB2-q2) G[0,1,0,1-q2/pB2,(pB2-q2)/mb^2])/(pB2-q2)^2-(96 mb^2 q2 G[0,1,0,-1+q2/pB2,(-pB2+q2)/mb^2])/(pB2-q2)^2+(48 mb^2 q2 G[0,1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2])/(pB2-q2)^2+(48 mb^2 (2 pB2-q2) G[0,1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2])/(pB2-q2)^2-36 Log[\[Mu]UV^2/mb^2]+(24 (mb^2-pB2) (7 mb^2-pB2) G[1,pB2/mb^2] Log[\[Mu]UV^2/mb^2])/(pB2 (pB2-q2))+(24 (mb^2-q2) (7 mb^2-q2) G[1,q2/mb^2] Log[\[Mu]UV^2/mb^2])/(q2 (-pB2+q2))-6 Log[\[Mu]UV^2/mb^2]^2+72 (3+Log[\[Mu]UV^2/mb^2])+3 (108+\[Pi]^2+44 Log[\[Mu]UV^2/mb^2]+6 Log[\[Mu]UV^2/mb^2]^2)-1/(pB2-q2)^2 (72 mb^2 (pB2-q2)+1/(mb^2+pB2-q2) (16 mb^6 \[Pi]^2-8 mb^4 pB2 \[Pi]^2+(771+10 \[Pi]^2) (pB2-q2)^3+mb^2 (pB2^2 (771-10 \[Pi]^2)+2 pB2 (-771+8 \[Pi]^2) q2+3 (257-2 \[Pi]^2) q2^2)+276 (pB2-q2)^2 (mb^2+pB2-q2) Log[\[Mu]UV^2/mb^2]+24 (pB2-q2)^2 (mb^2+pB2-q2) Log[\[Mu]UV^2/mb^2]^2))));
PiTparaQb=1/(1536 \[Pi]^4 (pB2-q2)^3) mb Nc Qb (-192 \[Pi]^2 (-2 mb^2+pB2-3 q2) (pB2-q2)^2+(192 (mb^2-pB2) \[Pi]^2 (pB2-q2) (-pB2 (pB2-3 q2)+mb^2 (pB2+q2)) G[1,pB2/mb^2])/pB2+(192 \[Pi]^2 (mb^2-q2) (-pB2+q2) (-mb^2 (pB2-3 q2)+q2 (pB2+q2)) G[1,q2/mb^2])/q2+768 mb^2 \[Pi]^2 (pB2-q2) q2 G[0,1,pB2/mb^2]-768 mb^2 \[Pi]^2 (pB2-q2) q2 G[0,1,q2/mb^2]-192 \[Pi]^2 (pB2-q2)^3 Log[\[Mu]UV^2/mb^2]+CF g^2 (1/(mb^2+pB2-q2) (-pB2+q2) (16 mb^6 \[Pi]^2-24 mb^4 (pB2 (24+\[Pi]^2)-24 q2)+(pB2-q2)^2 (pB2 (279+8 \[Pi]^2)-(447+8 \[Pi]^2) q2)-mb^2 (pB2^2 (297+28 \[Pi]^2)-6 pB2 (71+6 \[Pi]^2) q2+(129+8 \[Pi]^2) q2^2))+32 mb^2 \[Pi]^2 (mb^2+pB2-q2) q2 G[0,(mb^2+pB2-q2)/mb^2]+32 mb^2 \[Pi]^2 q2 (mb^2-pB2+q2) G[0,(mb^2-pB2+q2)/mb^2]+1/pB2 4 (mb^2-pB2) (pB2-q2) (pB2 (-27 pB2-2 pB2 \[Pi]^2+69 q2+6 \[Pi]^2 q2)+mb^2 (pB2 (63+2 \[Pi]^2)+(99+2 \[Pi]^2) q2)) G[1,pB2/mb^2]-4 mb^2 \[Pi]^2 (2 mb^4+4 pB2^2-13 pB2 q2+9 q2^2+mb^2 (-6 pB2+8 q2)) G[1,(pB2-q2)/mb^2]+1/q2 4 (mb^2-q2) (-pB2+q2) (-mb^2 (81+2 \[Pi]^2) (pB2-3 q2)+q2 (pB2 (3+2 \[Pi]^2)+(39+2 \[Pi]^2) q2)) G[1,q2/mb^2]+4 mb^2 \[Pi]^2 (2 mb^4-8 mb^2 q2+7 q2 (-pB2+q2)) G[1,(-pB2+q2)/mb^2]+1/(mb^2+pB2-q2) 8 (pB2-q2) (6 mb^6+mb^4 (-21 pB2+(99+4 \[Pi]^2) q2)+mb^2 (-9 pB2^2+4 pB2 (24+\[Pi]^2) q2-(99+4 \[Pi]^2) q2^2)+6 (2 pB2^3-7 pB2^2 q2+6 pB2 q2^2-q2^3)) G[0,1,pB2/mb^2]+8 mb^2 \[Pi]^2 (2 pB2-3 q2) (pB2-q2) G[0,1,(pB2-q2)/mb^2]-1/(mb^2+pB2-q2) 8 (pB2-q2) (-6 mb^6+mb^4 (-3 pB2+(99+4 \[Pi]^2) q2)+6 pB2 (pB2^2-4 pB2 q2+3 q2^2)+mb^2 (12 pB2^2+pB2 (69+4 \[Pi]^2) q2-(93+4 \[Pi]^2) q2^2)) G[0,1,q2/mb^2]+8 mb^2 \[Pi]^2 (pB2-q2) q2 G[0,1,(-pB2+q2)/mb^2]+(24 (2 mb^4-7 mb^2 pB2+5 pB2^2) (pB2-q2) (-pB2 (pB2-3 q2)+mb^2 (pB2+q2)) G[1,1,pB2/mb^2])/pB2^2+(24 (mb^2-q2) (pB2-q2) (4 mb^4+q2 (pB2+q2)+mb^2 (-5 pB2+11 q2)) G[1,1,q2/mb^2])/q2-(24 (mb^2-pB2) (pB2-q2) (2 mb^4+2 pB2 (pB2-3 q2)+3 mb^2 (pB2+q2)) G[1,pB2/q2,pB2/mb^2])/pB2-1/(pB2 (mb^2+pB2-q2)) 24 (mb^2-q2) (pB2-q2) (2 mb^6-2 pB2^3+2 mb^4 (pB2-q2)+2 pB2 q2^2-mb^2 pB2 (3 pB2+q2)) G[1,q2/pB2,q2/mb^2]+(48 (pB2-q2) (pB2^2 (pB2-3 q2)-2 mb^2 pB2 (pB2+4 q2)+mb^4 (pB2+5 q2)) G[0,1,1,pB2/mb^2])/pB2+(48 (pB2-q2) (mb^4 (pB2+q2)+q2^2 (pB2+q2)+mb^2 (-4 pB2 q2+6 q2^2)) G[0,1,1,q2/mb^2])/q2+(48 mb^2 (pB2-q2) (-2 mb^2 (pB2+q2)+pB2 (pB2+3 q2)) G[0,1,pB2/q2,pB2/mb^2])/pB2+(48 mb^2 (pB2-q2) (-2 mb^2 (pB2+q2)+pB2 (pB2+3 q2)) G[0,1,q2/pB2,q2/mb^2])/pB2-48 (mb^2-pB2) (pB2-q2) (3 mb^2-pB2+3 q2) G[1,0,1,pB2/mb^2]+(48 (mb^2-q2) (pB2-q2) (-mb^2 (pB2-4 q2)+q2 (pB2+q2)) G[1,0,1,q2/mb^2])/q2+24 mb^2 (2 mb^4+(pB2-q2) q2) G[1,0,1-pB2/q2,(-pB2+q2)/mb^2]+48 mb^2 (2 mb^4-6 mb^2 pB2+4 pB2^2-5 pB2 q2+q2^2) G[1,0,-1+pB2/q2,(pB2-q2)/mb^2]+(48 mb^2 (mb^2-pB2) (pB2-q2) (2 pB2-q2) G[1,0,pB2/q2,pB2/mb^2])/pB2+48 mb^2 (pB2-q2) (-mb^2+q2) G[1,0,q2/pB2,q2/mb^2]-24 mb^2 (2 mb^4-6 mb^2 pB2+4 pB2^2-5 pB2 q2+q2^2) G[1,0,1-q2/pB2,(pB2-q2)/mb^2]+48 mb^2 (-2 mb^4+q2 (-pB2+q2)) G[1,0,-1+q2/pB2,(-pB2+q2)/mb^2]+24 mb^2 (2 mb^4+(pB2-q2) q2) G[1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]-24 mb^2 (2 mb^4-6 mb^2 pB2+4 pB2^2-5 pB2 q2+q2^2) G[1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2]+384 mb^2 (pB2-q2) q2 G[0,0,1,1,pB2/mb^2]-384 mb^2 (pB2-q2) q2 G[0,0,1,1,q2/mb^2]-48 mb^2 (pB2-q2) (2 pB2+3 q2) G[0,1,0,1,pB2/mb^2]+240 mb^2 (pB2-q2) q2 G[0,1,0,1,q2/mb^2]+48 mb^2 (pB2-q2) q2 G[0,1,0,1-pB2/q2,(-pB2+q2)/mb^2]+96 mb^2 (pB2-q2) (-2 pB2+3 q2) G[0,1,0,-1+pB2/q2,(pB2-q2)/mb^2]+48 mb^2 (pB2-q2) (2 pB2-q2) G[0,1,0,pB2/q2,pB2/mb^2]-48 mb^2 (pB2-q2) q2 G[0,1,0,q2/pB2,q2/mb^2]+48 mb^2 (2 pB2-3 q2) (pB2-q2) G[0,1,0,1-q2/pB2,(pB2-q2)/mb^2]-96 mb^2 (pB2-q2) q2 G[0,1,0,-1+q2/pB2,(-pB2+q2)/mb^2]+48 mb^2 (pB2-q2) q2 G[0,1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]+48 mb^2 (2 pB2-3 q2) (pB2-q2) G[0,1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2]+12 (pB2-q2)^2 (28 mb^2-9 pB2+13 q2) Log[\[Mu]UV^2/mb^2]+(24 (mb^2-pB2) (pB2-q2) (-pB2 (pB2-3 q2)+7 mb^2 (pB2+q2)) G[1,pB2/mb^2] Log[\[Mu]UV^2/mb^2])/pB2+(24 (mb^2-q2) (-pB2+q2) (-7 mb^2 (pB2-3 q2)+q2 (pB2+q2)) G[1,q2/mb^2] Log[\[Mu]UV^2/mb^2])/q2+384 mb^2 (pB2-q2) q2 G[0,1,pB2/mb^2] Log[\[Mu]UV^2/mb^2]-384 mb^2 (pB2-q2) q2 G[0,1,q2/mb^2] Log[\[Mu]UV^2/mb^2]-12 (pB2-q2)^3 Log[\[Mu]UV^2/mb^2]^2)+1/(pB2 q2) 36 CF g^2 (pB2-q2) Log[\[Mu]m^2/mb^2] ((mb^2-pB2) q2 (-pB2 (pB2-3 q2)+5 mb^2 (pB2+q2)) G[1,pB2/mb^2]+pB2 (-(mb^2-q2) (-5 mb^2 (pB2-3 q2)+q2 (pB2+q2)) G[1,q2/mb^2]-q2 (-12 mb^2 q2 G[0,1,pB2/mb^2]+12 mb^2 q2 G[0,1,q2/mb^2]+(pB2-q2) (-10 mb^2+pB2-3 q2+(pB2-q2) Log[\[Mu]UV^2/mb^2]))))+1/(pB2 q2) 36 CF g^2 (pB2-q2) Log[\[Mu]UV^2/mb^2] (-(mb^2-pB2) q2 (-pB2 (pB2-3 q2)+5 mb^2 (pB2+q2)) G[1,pB2/mb^2]+pB2 ((mb^2-q2) (-5 mb^2 (pB2-3 q2)+q2 (pB2+q2)) G[1,q2/mb^2]+q2 (-12 mb^2 q2 G[0,1,pB2/mb^2]+12 mb^2 q2 G[0,1,q2/mb^2]+(pB2-q2) (-10 mb^2+pB2-3 q2+(pB2-q2) Log[\[Mu]UV^2/mb^2])))));
PiDperpQb=1/(1536 \[Pi]^4) mb Nc Qb (1/(pB2 (pB2-q2) q2) 192 \[Pi]^2 ((mb^4-pB2^2) q2 G[1,pB2/mb^2]+pB2 (-mb^4+q2^2) G[1,q2/mb^2]+2 mb^2 pB2 q2 (G[0,1,pB2/mb^2]-G[0,1,q2/mb^2]))-72 CF g^2 (3+Log[\[Mu]UV^2/mb^2])+192 \[Pi]^2 (3+Log[\[Mu]UV^2/mb^2])+CF g^2 (84+\[Pi]^2+36 Log[\[Mu]UV^2/mb^2]+6 Log[\[Mu]UV^2/mb^2]^2)-3 CF g^2 (108+\[Pi]^2+44 Log[\[Mu]UV^2/mb^2]+6 Log[\[Mu]UV^2/mb^2]^2)+1/(pB2 (pB2-q2) q2) 24 CF g^2 (-5 mb^4 q2 G[0,1,pB2/mb^2]-6 mb^2 pB2 q2 G[0,1,pB2/mb^2]+pB2^2 q2 G[0,1,pB2/mb^2]+5 mb^4 pB2 G[0,1,q2/mb^2]+6 mb^2 pB2 q2 G[0,1,q2/mb^2]-pB2 q2^2 G[0,1,q2/mb^2]+10 mb^4 q2 G[1,1,pB2/mb^2]-8 mb^2 pB2 q2 G[1,1,pB2/mb^2]-2 pB2^2 q2 G[1,1,pB2/mb^2]-10 mb^4 pB2 G[1,1,q2/mb^2]+8 mb^2 pB2 q2 G[1,1,q2/mb^2]+2 pB2 q2^2 G[1,1,q2/mb^2]-6 mb^2 pB2 q2 G[0,0,1,pB2/mb^2]+6 mb^2 pB2 q2 G[0,0,1,q2/mb^2]+12 mb^2 pB2 q2 G[0,1,1,pB2/mb^2]-12 mb^2 pB2 q2 G[0,1,1,q2/mb^2]-6 mb^2 pB2 q2 G[0,1,pB2/mb^2] Log[\[Mu]UV^2/mb^2]+6 mb^2 pB2 q2 G[0,1,q2/mb^2] Log[\[Mu]UV^2/mb^2]-(mb^2-pB2) q2 G[1,pB2/mb^2] (15 mb^2+7 pB2+(5 mb^2+pB2) Log[\[Mu]UV^2/mb^2])+pB2 (mb^2-q2) G[1,q2/mb^2] (15 mb^2+7 q2+(5 mb^2+q2) Log[\[Mu]UV^2/mb^2]))+1/(pB2-q2)^3 CF g^2 (24 (6 mb^2 (pB2-q2)^2 G[0,0,1,pB2/mb^2]-6 mb^2 (pB2-q2)^2 G[0,0,1,q2/mb^2]-(2 (-3 mb^4+11 mb^2 pB2+pB2^2) (pB2-q2)^2 G[0,1,1,pB2/mb^2])/pB2+(2 (pB2-q2)^2 (-mb^4+6 mb^2 q2+q2^2) G[0,1,1,q2/mb^2])/q2+(mb^2 (-2 mb^2+5 pB2) (pB2-q2)^2 G[0,1,pB2/q2,pB2/mb^2])/pB2+(mb^2 (-2 mb^2+5 pB2) (pB2-q2)^2 G[0,1,q2/pB2,q2/mb^2])/pB2+2 (mb^2-pB2) (pB2-q2) (2 mb^2-pB2+q2) G[1,0,1,pB2/mb^2]+(2 (mb^2-q2) (pB2-q2) ((pB2-q2) q2+mb^2 (pB2+q2)) G[1,0,1,q2/mb^2])/q2+4 mb^2 (pB2-q2) (mb^2+pB2-q2) G[1,0,1-pB2/q2,(-pB2+q2)/mb^2]+mb^2 (mb^4-7 pB2^2+17 pB2 q2-10 q2^2+mb^2 (-7 pB2+9 q2)) G[1,0,1-pB2/q2,(-pB2+q2)/mb^2]-8 mb^2 (pB2-q2) (mb^2-pB2+q2) G[1,0,-1+pB2/q2,(pB2-q2)/mb^2]+2 mb^2 (mb^4-8 pB2^2+mb^2 (5 pB2-9 q2)+15 pB2 q2-7 q2^2) G[1,0,-1+pB2/q2,(pB2-q2)/mb^2]-(2 mb^2 (mb^2-pB2) (pB2-q2) (3 pB2-q2) G[1,0,pB2/q2,pB2/mb^2])/pB2+4 mb^2 (pB2-q2) (-mb^2+q2) G[1,0,q2/pB2,q2/mb^2]+4 mb^2 (pB2-q2) (mb^2-pB2+q2) G[1,0,1-q2/pB2,(pB2-q2)/mb^2]-mb^2 (mb^4-8 pB2^2+mb^2 (5 pB2-9 q2)+15 pB2 q2-7 q2^2) G[1,0,1-q2/pB2,(pB2-q2)/mb^2]-8 mb^2 (pB2-q2) (mb^2+pB2-q2) G[1,0,-1+q2/pB2,(-pB2+q2)/mb^2]-2 mb^2 (mb^4-7 pB2^2+17 pB2 q2-10 q2^2+mb^2 (-7 pB2+9 q2)) G[1,0,-1+q2/pB2,(-pB2+q2)/mb^2]+4 mb^2 (pB2-q2) (mb^2+pB2-q2) G[1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]+mb^2 (mb^4-7 pB2^2+17 pB2 q2-10 q2^2+mb^2 (-7 pB2+9 q2)) G[1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]+4 mb^2 (pB2-q2) (mb^2-pB2+q2) G[1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2]-mb^2 (mb^4-8 pB2^2+mb^2 (5 pB2-9 q2)+15 pB2 q2-7 q2^2) G[1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2]+8 mb^2 (pB2-q2)^2 G[0,0,1,1,pB2/mb^2]-8 mb^2 (pB2-q2)^2 G[0,0,1,1,q2/mb^2]+2 mb^2 (pB2-q2) (mb^2+q2) G[0,1,0,1,pB2/mb^2]+2 mb^2 (pB2-q2) (mb^2+2 pB2-q2) G[0,1,0,1,q2/mb^2]-2 mb^2 (pB2-q2) (mb^2-pB2+2 q2) G[0,1,0,1-pB2/q2,(-pB2+q2)/mb^2]+4 mb^2 (mb^2+3 pB2-2 q2) (pB2-q2) G[0,1,0,-1+pB2/q2,(pB2-q2)/mb^2]-2 mb^2 (pB2-q2) (mb^2+2 pB2-q2) G[0,1,0,pB2/q2,pB2/mb^2]-2 mb^2 (pB2-q2) (mb^2+q2) G[0,1,0,q2/pB2,q2/mb^2]-2 mb^2 (mb^2+3 pB2-2 q2) (pB2-q2) G[0,1,0,1-q2/pB2,(pB2-q2)/mb^2]+4 mb^2 (pB2-q2) (mb^2-pB2+2 q2) G[0,1,0,-1+q2/pB2,(-pB2+q2)/mb^2]-2 mb^2 (pB2-q2) (mb^2-pB2+2 q2) G[0,1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]-2 mb^2 (mb^2+3 pB2-2 q2) (pB2-q2) G[0,1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2])-1/(mb^2-pB2+q2) (pB2-q2) (8 mb^6 \[Pi]^2+(771+10 \[Pi]^2) (pB2-q2)^3+8 mb^4 \[Pi]^2 (-2 pB2+q2)-mb^2 (pB2^2 (771+2 \[Pi]^2)-2 pB2 (771+4 \[Pi]^2) q2+3 (257+2 \[Pi]^2) q2^2)-276 (pB2-q2)^2 (mb^2-pB2+q2) Log[\[Mu]UV^2/mb^2]-24 (pB2-q2)^2 (mb^2-pB2+q2) Log[\[Mu]UV^2/mb^2]^2)+4 (36 mb^2 (pB2-q2)^2-mb^2 \[Pi]^2 (mb^4-8 pB2^2+mb^2 (5 pB2-9 q2)+15 pB2 q2-7 q2^2) G[1,(pB2-q2)/mb^2]+mb^2 \[Pi]^2 (mb^4-7 pB2^2+17 pB2 q2-10 q2^2+mb^2 (-7 pB2+9 q2)) G[1,(-pB2+q2)/mb^2]+1/pB2 (mb^2-pB2) (pB2-q2) G[1,pB2/mb^2] (pB2 (69+2 \[Pi]^2) (pB2-q2)+mb^2 (159 pB2+2 pB2 \[Pi]^2-123 q2-2 \[Pi]^2 q2)+12 (5 mb^2+pB2) (pB2-q2) Log[\[Mu]UV^2/mb^2])+1/q2 (mb^2-q2) (pB2-q2) G[1,q2/mb^2] (-(69+2 \[Pi]^2) (pB2-q2) q2+mb^2 (-141 pB2-2 pB2 \[Pi]^2+105 q2+2 \[Pi]^2 q2)-12 (pB2-q2) (5 mb^2+q2) Log[\[Mu]UV^2/mb^2]))+8 (pB2-q2) (-9 mb^2 (pB2-q2)+2 mb^2 \[Pi]^2 (mb^2+pB2-q2) G[0,(mb^2+pB2-q2)/mb^2]+2 mb^2 \[Pi]^2 (mb^2-pB2+q2) G[0,(mb^2-pB2+q2)/mb^2]-mb^2 \[Pi]^2 (mb^2+3 pB2-2 q2) G[0,1,(pB2-q2)/mb^2]-mb^2 \[Pi]^2 (mb^2-pB2+2 q2) G[0,1,(-pB2+q2)/mb^2]+(3 (mb^2-7 pB2) (mb^2-pB2) (2 mb^2+pB2) (pB2-q2) G[1,1,pB2/mb^2])/pB2^2+(3 (mb^2-q2) (pB2-q2) (mb^4+8 mb^2 q2+3 q2^2) G[1,1,q2/mb^2])/q2^2-1/(pB2 q2 (mb^2-pB2+q2)) 3 (mb^2-pB2) (mb^6 (pB2-2 q2)+2 pB2 (pB2-q2)^2 q2-mb^2 (pB2-q2) q2 (pB2+4 q2)+mb^4 (-pB2^2+3 pB2 q2+2 q2^2)) G[1,pB2/q2,pB2/mb^2]+(3 (mb^2-q2) (-mb^4 (pB2-2 q2)+2 mb^2 pB2 q2+2 pB2 (pB2-q2) q2) G[1,q2/pB2,q2/mb^2])/(pB2 q2)-1/(pB2 (mb^2-pB2+q2)) G[0,1,pB2/mb^2] (-3 pB2 (5 pB2-2 q2) (pB2-q2)^2+3 mb^6 (-6 pB2+5 q2)+2 mb^2 pB2 (pB2-q2) (pB2 (33+\[Pi]^2)-(18+\[Pi]^2) q2)+mb^4 (-pB2^2 (33+2 \[Pi]^2)+2 pB2 (-3+\[Pi]^2) q2+15 q2^2)-36 mb^2 pB2 (pB2-q2) (mb^2-pB2+q2) Log[\[Mu]UV^2/mb^2])-1/(q2 (mb^2-pB2+q2)) G[0,1,q2/mb^2] (3 mb^6 (5 pB2-6 q2)+3 (pB2-q2)^2 q2 (2 pB2+q2)-mb^2 (pB2-q2) q2 (pB2 (63+2 \[Pi]^2)-2 (15+\[Pi]^2) q2)+mb^4 (-15 pB2^2+2 pB2 (45+\[Pi]^2) q2-(45+2 \[Pi]^2) q2^2)+36 mb^2 (pB2-q2) q2 (mb^2-pB2+q2) Log[\[Mu]UV^2/mb^2])))-1/(pB2 (pB2-q2) q2) 36 CF g^2 Log[\[Mu]m^2/mb^2] ((-5 mb^4+4 mb^2 pB2+pB2^2) q2 G[1,pB2/mb^2]-pB2 ((-5 mb^4+4 mb^2 q2+q2^2) G[1,q2/mb^2]+q2 (6 mb^2 G[0,1,pB2/mb^2]-6 mb^2 G[0,1,q2/mb^2]+(pB2-q2) (3+Log[\[Mu]UV^2/mb^2]))))+1/(pB2 (pB2-q2) q2) 36 CF g^2 Log[\[Mu]UV^2/mb^2] ((-5 mb^4+4 mb^2 pB2+pB2^2) q2 G[1,pB2/mb^2]-pB2 ((-5 mb^4+4 mb^2 q2+q2^2) G[1,q2/mb^2]+q2 (6 mb^2 G[0,1,pB2/mb^2]-6 mb^2 G[0,1,q2/mb^2]+(pB2-q2) (3+Log[\[Mu]UV^2/mb^2])))));
PiDparaQb=1/(1536 \[Pi]^4) mb Nc Qb (1/(pB2 (pB2-q2)^2 q2^2) 192 \[Pi]^2 ((mb^2-pB2) q2^2 (2 mb^4+pB2 (pB2-3 q2)+mb^2 (-pB2+q2)) G[1,pB2/mb^2]+pB2 ((mb^2-q2) (2 mb^4 (pB2-2 q2)+mb^2 q2 (-pB2+q2)+q2^2 (pB2+q2)) G[1,q2/mb^2]+2 mb^2 (2 mb^2-pB2-q2) q2^2 (G[0,1,pB2/mb^2]-G[0,1,q2/mb^2])))+(192 \[Pi]^2 (2 mb^4+(pB2-3 q2) q2+(pB2-q2) q2 Log[\[Mu]UV^2/mb^2]))/((pB2-q2) q2)-(72 CF g^2 (4 mb^4-2 mb^2 q2+(pB2-3 q2) q2+(2 mb^4-2 mb^2 q2+(pB2-q2) q2) Log[\[Mu]UV^2/mb^2]))/((pB2-q2) q2)+1/((pB2-q2) q2) CF g^2 (216 mb^4+144 mb^2 q2+q2 (pB2 (12+\[Pi]^2)-(84+\[Pi]^2) q2)+12 (6 mb^4+4 mb^2 q2+(pB2-3 q2) q2) Log[\[Mu]UV^2/mb^2]+6 (pB2-q2) q2 Log[\[Mu]UV^2/mb^2]^2)-1/((pB2-q2) q2) 3 CF g^2 (312 mb^4+q2 (pB2 (-12+\[Pi]^2)-(12+\[Pi]^2) q2)+12 (10 mb^4-q2 (pB2+q2)) Log[\[Mu]UV^2/mb^2]+6 (pB2-q2) q2 Log[\[Mu]UV^2/mb^2]^2)+1/(pB2 (pB2-q2)^2 q2^2) 24 CF g^2 (-18 mb^6 q2^2 G[0,1,pB2/mb^2]+19 mb^4 pB2 q2^2 G[0,1,pB2/mb^2]-12 mb^2 pB2^2 q2^2 G[0,1,pB2/mb^2]+pB2^3 q2^2 G[0,1,pB2/mb^2]-5 mb^4 q2^3 G[0,1,pB2/mb^2]+10 mb^2 pB2 q2^3 G[0,1,pB2/mb^2]-3 pB2^2 q2^3 G[0,1,pB2/mb^2]-18 mb^6 pB2^2 G[0,1,q2/mb^2]+36 mb^6 pB2 q2 G[0,1,q2/mb^2]+19 mb^4 pB2^2 q2 G[0,1,q2/mb^2]-33 mb^4 pB2 q2^2 G[0,1,q2/mb^2]-4 mb^2 pB2^2 q2^2 G[0,1,q2/mb^2]+6 mb^2 pB2 q2^3 G[0,1,q2/mb^2]+pB2^2 q2^3 G[0,1,q2/mb^2]+pB2 q2^4 G[0,1,q2/mb^2]+36 mb^6 q2^2 G[1,1,pB2/mb^2]-62 mb^4 pB2 q2^2 G[1,1,pB2/mb^2]+28 mb^2 pB2^2 q2^2 G[1,1,pB2/mb^2]-2 pB2^3 q2^2 G[1,1,pB2/mb^2]+10 mb^4 q2^3 G[1,1,pB2/mb^2]-16 mb^2 pB2 q2^3 G[1,1,pB2/mb^2]+6 pB2^2 q2^3 G[1,1,pB2/mb^2]+36 mb^6 pB2^2 G[1,1,q2/mb^2]-72 mb^6 pB2 q2 G[1,1,q2/mb^2]-38 mb^4 pB2^2 q2 G[1,1,q2/mb^2]+90 mb^4 pB2 q2^2 G[1,1,q2/mb^2]+4 mb^2 pB2^2 q2^2 G[1,1,q2/mb^2]-16 mb^2 pB2 q2^3 G[1,1,q2/mb^2]-2 pB2^2 q2^3 G[1,1,q2/mb^2]-2 pB2 q2^4 G[1,1,q2/mb^2]-24 mb^4 pB2 q2^2 G[0,0,1,pB2/mb^2]+6 mb^2 pB2^2 q2^2 G[0,0,1,pB2/mb^2]+10 mb^2 pB2 q2^3 G[0,0,1,pB2/mb^2]+24 mb^4 pB2 q2^2 G[0,0,1,q2/mb^2]-6 mb^2 pB2^2 q2^2 G[0,0,1,q2/mb^2]-10 mb^2 pB2 q2^3 G[0,0,1,q2/mb^2]+48 mb^4 pB2 q2^2 G[0,1,1,pB2/mb^2]-12 mb^2 pB2^2 q2^2 G[0,1,1,pB2/mb^2]-20 mb^2 pB2 q2^3 G[0,1,1,pB2/mb^2]-48 mb^4 pB2 q2^2 G[0,1,1,q2/mb^2]+12 mb^2 pB2^2 q2^2 G[0,1,1,q2/mb^2]+20 mb^2 pB2 q2^3 G[0,1,1,q2/mb^2]-24 mb^4 pB2 q2^2 G[0,1,pB2/mb^2] Log[\[Mu]UV^2/mb^2]+6 mb^2 pB2^2 q2^2 G[0,1,pB2/mb^2] Log[\[Mu]UV^2/mb^2]+10 mb^2 pB2 q2^3 G[0,1,pB2/mb^2] Log[\[Mu]UV^2/mb^2]+24 mb^4 pB2 q2^2 G[0,1,q2/mb^2] Log[\[Mu]UV^2/mb^2]-6 mb^2 pB2^2 q2^2 G[0,1,q2/mb^2] Log[\[Mu]UV^2/mb^2]-10 mb^2 pB2 q2^3 G[0,1,q2/mb^2] Log[\[Mu]UV^2/mb^2]-(mb^2-pB2) q2^2 G[1,pB2/mb^2] (42 mb^4+pB2 (pB2-7 q2)-3 mb^2 (3 pB2+q2)+(18 mb^4+pB2 (pB2-3 q2)+mb^2 (-13 pB2+5 q2)) Log[\[Mu]UV^2/mb^2])-pB2 (mb^2-q2) G[1,q2/mb^2] (6 mb^4 (4 pB2-11 q2)+3 q2^2 (pB2+q2)+mb^2 q2 (-pB2+13 q2)+(18 mb^4 (pB2-2 q2)+q2^2 (pB2+q2)+mb^2 q2 (-pB2+9 q2)) Log[\[Mu]UV^2/mb^2]))+CF g^2 (1/(pB2-q2)^3 24 (2 mb^2 (12 mb^2-3 pB2-5 q2) (pB2-q2) G[0,0,1,pB2/mb^2]+2 mb^2 (pB2-q2) (-12 mb^2+3 pB2+5 q2) G[0,0,1,q2/mb^2]+1/pB2 2 (pB2-q2) (6 mb^6-pB2^2 (pB2-3 q2)-mb^4 (39 pB2+q2)+mb^2 pB2 (13 pB2+11 q2)) G[0,1,1,pB2/mb^2]-1/q2^2 2 (pB2-q2) (-2 mb^6 (pB2-2 q2)+mb^4 (3 pB2-31 q2) q2+q2^3 (pB2+q2)+4 mb^2 q2^2 (pB2+3 q2)) G[0,1,1,q2/mb^2]-(mb^2 (pB2-q2) (4 mb^4-2 mb^2 (5 pB2+q2)+pB2 (5 pB2+3 q2)) G[0,1,pB2/q2,pB2/mb^2])/pB2-(mb^2 (pB2-q2) (4 mb^4-2 mb^2 (5 pB2+q2)+pB2 (5 pB2+3 q2)) G[0,1,q2/pB2,q2/mb^2])/pB2+(2 (mb^2-pB2) (-pB2 (pB2-3 q2)+2 mb^2 (pB2-q2)) (pB2-q2) G[1,0,1,pB2/mb^2])/pB2-1/q2^2 2 (mb^2-q2) (pB2-q2) (2 mb^4 (pB2-2 q2)+q2^2 (pB2+q2)+mb^2 q2 (-pB2+3 q2)) G[1,0,1,q2/mb^2]+mb^2 (-mb^4+3 pB2^2+mb^2 (pB2-3 q2)-7 pB2 q2+4 q2^2) G[1,0,1-pB2/q2,(-pB2+q2)/mb^2]-2 mb^2 (mb^4+4 pB2^2-5 pB2 q2+q2^2-mb^2 (3 pB2+q2)) G[1,0,-1+pB2/q2,(pB2-q2)/mb^2]-(2 mb^2 (mb^2-pB2) (pB2-q2) (2 mb^2+pB2-q2) G[1,0,pB2/q2,pB2/mb^2])/pB2+4 mb^2 (mb^2-q2) (pB2-q2) G[1,0,q2/pB2,q2/mb^2]+mb^2 (mb^4+4 pB2^2-5 pB2 q2+q2^2-mb^2 (3 pB2+q2)) G[1,0,1-q2/pB2,(pB2-q2)/mb^2]+2 mb^2 (mb^4-3 pB2^2-mb^2 (pB2-3 q2)+7 pB2 q2-4 q2^2) G[1,0,-1+q2/pB2,(-pB2+q2)/mb^2]+mb^2 (-mb^4+3 pB2^2+mb^2 (pB2-3 q2)-7 pB2 q2+4 q2^2) G[1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]+mb^2 (mb^4+4 pB2^2-5 pB2 q2+q2^2-mb^2 (3 pB2+q2)) G[1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2]+8 mb^2 (2 mb^2-pB2-q2) (pB2-q2) G[0,0,1,1,pB2/mb^2]+8 mb^2 (pB2-q2) (-2 mb^2+pB2+q2) G[0,0,1,1,q2/mb^2]+2 mb^2 (pB2-q2) (-3 mb^2+4 pB2+q2) G[0,1,0,1,pB2/mb^2]+2 mb^2 (3 mb^2-2 pB2-3 q2) (pB2-q2) G[0,1,0,1,q2/mb^2]+2 mb^2 (3 mb^2-pB2) (pB2-q2) G[0,1,0,1-pB2/q2,(-pB2+q2)/mb^2]+4 mb^2 (3 mb^2+pB2-2 q2) (pB2-q2) G[0,1,0,-1+pB2/q2,(pB2-q2)/mb^2]-2 mb^2 (pB2-q2) (mb^2+2 pB2-q2) G[0,1,0,pB2/q2,pB2/mb^2]+2 mb^2 (pB2-q2) (mb^2+q2) G[0,1,0,q2/pB2,q2/mb^2]-2 mb^2 (3 mb^2+pB2-2 q2) (pB2-q2) G[0,1,0,1-q2/pB2,(pB2-q2)/mb^2]+4 mb^2 (-3 mb^2+pB2) (pB2-q2) G[0,1,0,-1+q2/pB2,(-pB2+q2)/mb^2]+2 mb^2 (3 mb^2-pB2) (pB2-q2) G[0,1,1-pB2/q2,-1+q2/pB2,(-pB2+q2)/mb^2]-2 mb^2 (3 mb^2+pB2-2 q2) (pB2-q2) G[0,1,1-q2/pB2,-1+pB2/q2,(pB2-q2)/mb^2])+(8 mb^6 (pB2 (219+2 \[Pi]^2)-(219+\[Pi]^2) q2)-(pB2-q2)^2 q2 (pB2 (303+10 \[Pi]^2)-5 (123+2 \[Pi]^2) q2)-8 mb^4 (pB2^2 (219+2 \[Pi]^2)+pB2 (-384+5 \[Pi]^2) q2+3 (55-2 \[Pi]^2) q2^2)+mb^2 q2 (pB2^2 (735+74 \[Pi]^2)-2 pB2 (891+68 \[Pi]^2) q2+(1047+62 \[Pi]^2) q2^2)+12 (72 mb^6 (pB2-q2)-(11 pB2-19 q2) (pB2-q2)^2 q2-8 mb^4 (9 pB2^2-14 pB2 q2+5 q2^2)+mb^2 q2 (43 pB2^2-94 pB2 q2+51 q2^2)) Log[\[Mu]UV^2/mb^2]+24 (pB2-q2)^2 q2 (mb^2-pB2+q2) Log[\[Mu]UV^2/mb^2]^2)/((pB2-q2)^2 q2 (mb^2-pB2+q2))+1/(pB2-q2)^3 8 (-9 mb^2 (pB2-q2)^2+2 mb^2 \[Pi]^2 (2 mb^2-pB2-q2) (mb^2+pB2-q2) G[0,(mb^2+pB2-q2)/mb^2]+2 mb^2 \[Pi]^2 (2 mb^2-pB2-q2) (mb^2-pB2+q2) G[0,(mb^2-pB2+q2)/mb^2]-mb^2 \[Pi]^2 (3 mb^2+pB2-2 q2) (pB2-q2) G[0,1,(pB2-q2)/mb^2]+mb^2 (3 mb^2-pB2) \[Pi]^2 (pB2-q2) G[0,1,(-pB2+q2)/mb^2]+1/pB2^2 3 (mb^2-pB2) (pB2-q2) (4 mb^6+3 mb^2 pB2 (11 pB2-7 q2)-7 pB2^2 (pB2-3 q2)+2 mb^4 (-24 pB2+q2)) G[1,1,pB2/mb^2]-1/q2^3 3 (mb^2-q2) (pB2-q2) (mb^4 (51 pB2-89 q2) q2+4 mb^6 (-pB2+q2)+3 q2^3 (pB2+q2)+2 mb^2 q2^2 (-7 pB2+15 q2)) G[1,1,q2/mb^2]-1/(pB2 q2 (mb^2-pB2+q2)) 3 (mb^2-pB2) (pB2-q2) (2 mb^8-3 mb^6 pB2+2 pB2 (pB2-3 q2) (pB2-q2) q2+mb^4 (pB2-3 q2) (pB2+2 q2)+mb^2 q2 (pB2^2+7 pB2 q2-4 q2^2)) G[1,pB2/q2,pB2/mb^2]+(3 (mb^2-q2) (-pB2+q2) (2 mb^6-3 mb^4 pB2+2 pB2 q2 (pB2+q2)) G[1,q2/pB2,q2/mb^2])/(pB2 q2)+1/(pB2 (mb^2-pB2+q2)) (pB2-q2) G[0,1,pB2/mb^2] (54 mb^8+mb^6 (4 pB2 (3+\[Pi]^2)+69 q2)+3 pB2 (pB2-q2) (5 pB2^2-13 pB2 q2+2 q2^2)+mb^4 (-3 pB2^2 (11+2 \[Pi]^2)+2 pB2 (-33+\[Pi]^2) q2+15 q2^2)+2 mb^2 pB2 (pB2^2 (-24+\[Pi]^2)+96 pB2 q2-(63+\[Pi]^2) q2^2)+12 mb^2 pB2 (12 mb^2-3 pB2-5 q2) (mb^2-pB2+q2) Log[\[Mu]UV^2/mb^2])-1/(q2^2 (mb^2-pB2+q2)) (pB2-q2) G[0,1,q2/mb^2] (-54 mb^8 (pB2-2 q2)+mb^2 q2^2 (pB2^2 (57+2 \[Pi]^2)-9 pB2 q2-2 (15+\[Pi]^2) q2^2)+mb^4 q2 (-69 pB2^2-6 pB2 (2+\[Pi]^2) q2+(-9+2 \[Pi]^2) q2^2)+mb^6 (54 pB2^2-93 pB2 q2+2 (63+2 \[Pi]^2) q2^2)+3 q2^2 (2 pB2^3-9 pB2^2 q2+6 pB2 q2^2+q2^3)+12 mb^2 (12 mb^2-3 pB2-5 q2) q2^2 (mb^2-pB2+q2) Log[\[Mu]UV^2/mb^2]))+4 ((36 mb^2)/(pB2-q2)+(mb^2 \[Pi]^2 (-7 mb^4+mb^2 (9 pB2-5 q2)+5 q2 (-pB2+q2)) G[1,(pB2-q2)/mb^2])/(pB2-q2)^3+(mb^2 \[Pi]^2 (9 mb^4+3 mb^2 (pB2-3 q2)+7 pB2 (-pB2+q2)) G[1,(-pB2+q2)/mb^2])/(-pB2+q2)^3+1/(pB2 (pB2-q2)^2) (mb^2-pB2) G[1,pB2/mb^2] (mb^4 (438+4 \[Pi]^2)+mb^2 (-pB2 (111+2 \[Pi]^2)+(3+2 \[Pi]^2) q2)+pB2 (pB2 (33+2 \[Pi]^2)-3 (37+2 \[Pi]^2) q2)+12 (18 mb^4+pB2 (pB2-3 q2)+mb^2 (-13 pB2+5 q2)) Log[\[Mu]UV^2/mb^2])+1/((pB2-q2)^2 q2^2) (mb^2-q2) G[1,q2/mb^2] (mb^4 (342 pB2+4 pB2 \[Pi]^2-780 q2-8 \[Pi]^2 q2)+q2^2 (21 pB2+2 pB2 \[Pi]^2+57 q2+2 \[Pi]^2 q2)+mb^2 q2 (-57 pB2-2 pB2 \[Pi]^2+165 q2+2 \[Pi]^2 q2)+12 (18 mb^4 (pB2-2 q2)+q2^2 (pB2+q2)+mb^2 q2 (-pB2+9 q2)) Log[\[Mu]UV^2/mb^2])))+1/(pB2 (pB2-q2)^2 q2^2) 36 CF g^2 Log[\[Mu]m^2/mb^2] ((mb^2-pB2) q2^2 (14 mb^4+pB2 (pB2-3 q2)+mb^2 (-9 pB2+5 q2)) G[1,pB2/mb^2]+pB2 ((mb^2-q2) (14 mb^4 (pB2-2 q2)+q2^2 (pB2+q2)+mb^2 q2 (-pB2+5 q2)) G[1,q2/mb^2]+q2 ((20 mb^4 q2-6 mb^2 q2 (pB2+q2)) G[0,1,pB2/mb^2]+2 mb^2 q2 (-10 mb^2+3 (pB2+q2)) G[0,1,q2/mb^2]+(pB2-q2) (14 mb^4-4 mb^2 q2+(pB2-3 q2) q2+(pB2-q2) q2 Log[\[Mu]UV^2/mb^2]))))-1/(pB2 (pB2-q2)^2 q2^2) 36 CF g^2 Log[\[Mu]UV^2/mb^2] ((mb^2-pB2) q2^2 (14 mb^4+pB2 (pB2-3 q2)+mb^2 (-9 pB2+5 q2)) G[1,pB2/mb^2]+pB2 ((mb^2-q2) (14 mb^4 (pB2-2 q2)+q2^2 (pB2+q2)+mb^2 q2 (-pB2+5 q2)) G[1,q2/mb^2]+q2 ((20 mb^4 q2-6 mb^2 q2 (pB2+q2)) G[0,1,pB2/mb^2]+2 mb^2 q2 (-10 mb^2+3 (pB2+q2)) G[0,1,q2/mb^2]+(pB2-q2) (14 mb^4-4 mb^2 q2+(pB2-3 q2) q2+(pB2-q2) q2 Log[\[Mu]UV^2/mb^2])))));


iXVQq=-(1/(768 \[Pi]^4 (pB2-q2))) mb^2 mB Nc Qq (-(1/pB2^3)CF g^2 (372 mb^2 pB2^2-393 pB2^3+8 mb^2 pB2^2 \[Pi]^2-8 pB2^3 \[Pi]^2-48 (mb^2-pB2) pB2^2 G[0,1,pB2/mb^2]+48 mb^6 G[1,1,pB2/mb^2]-216 mb^4 pB2 G[1,1,pB2/mb^2]+288 mb^2 pB2^2 G[1,1,pB2/mb^2]-120 pB2^3 G[1,1,pB2/mb^2]+48 mb^4 pB2 G[0,1,1,pB2/mb^2]-96 mb^2 pB2^2 G[0,1,1,pB2/mb^2]+48 pB2^3 G[0,1,1,pB2/mb^2]-48 mb^4 pB2 G[1,0,1,pB2/mb^2]+96 mb^2 pB2^2 G[1,0,1,pB2/mb^2]-48 pB2^3 G[1,0,1,pB2/mb^2]+216 mb^2 pB2^2 Log[\[Mu]^2/mb^2]-204 pB2^3 Log[\[Mu]^2/mb^2]-36 pB2^3 Log[\[Mu]^2/mb^2]^2+4 (mb^2-pB2) pB2 G[1,pB2/mb^2] (-pB2 (51+2 \[Pi]^2)+mb^2 (99+2 \[Pi]^2)+18 (3 mb^2-pB2) Log[\[Mu]^2/mb^2]))-(192 \[Pi]^2 ((mb^2-pB2)^2 G[1,pB2/mb^2]+pB2 (mb^2-2 pB2-pB2 Log[\[Mu]^2/mb^2])))/pB2^2+1/q2^3 CF g^2 (372 mb^2 q2^2+8 mb^2 \[Pi]^2 q2^2-393 q2^3-8 \[Pi]^2 q2^3-48 (mb^2-q2) q2^2 G[0,1,q2/mb^2]+48 mb^6 G[1,1,q2/mb^2]-216 mb^4 q2 G[1,1,q2/mb^2]+288 mb^2 q2^2 G[1,1,q2/mb^2]-120 q2^3 G[1,1,q2/mb^2]+48 mb^4 q2 G[0,1,1,q2/mb^2]-96 mb^2 q2^2 G[0,1,1,q2/mb^2]+48 q2^3 G[0,1,1,q2/mb^2]-48 mb^4 q2 G[1,0,1,q2/mb^2]+96 mb^2 q2^2 G[1,0,1,q2/mb^2]-48 q2^3 G[1,0,1,q2/mb^2]+216 mb^2 q2^2 Log[\[Mu]^2/mb^2]-204 q2^3 Log[\[Mu]^2/mb^2]-36 q2^3 Log[\[Mu]^2/mb^2]^2+4 (mb^2-q2) q2 G[1,q2/mb^2] (mb^2 (99+2 \[Pi]^2)-(51+2 \[Pi]^2) q2+18 (3 mb^2-q2) Log[\[Mu]^2/mb^2]))+(192 \[Pi]^2 ((mb^2-q2)^2 G[1,q2/mb^2]+q2 (mb^2-2 q2-q2 Log[\[Mu]^2/mb^2])))/q2^2);
iXVQb=1/(768 \[Pi]^4 (pB2-q2)) mb^2 mB Nc Qb (-(1/pB2^3)CF g^2 (372 mb^2 pB2^2-393 pB2^3+8 mb^2 pB2^2 \[Pi]^2-8 pB2^3 \[Pi]^2-48 (mb^2-pB2) pB2^2 G[0,1,pB2/mb^2]+48 mb^6 G[1,1,pB2/mb^2]-216 mb^4 pB2 G[1,1,pB2/mb^2]+288 mb^2 pB2^2 G[1,1,pB2/mb^2]-120 pB2^3 G[1,1,pB2/mb^2]+48 mb^4 pB2 G[0,1,1,pB2/mb^2]-96 mb^2 pB2^2 G[0,1,1,pB2/mb^2]+48 pB2^3 G[0,1,1,pB2/mb^2]-48 mb^4 pB2 G[1,0,1,pB2/mb^2]+96 mb^2 pB2^2 G[1,0,1,pB2/mb^2]-48 pB2^3 G[1,0,1,pB2/mb^2]+216 mb^2 pB2^2 Log[\[Mu]^2/mb^2]-204 pB2^3 Log[\[Mu]^2/mb^2]-36 pB2^3 Log[\[Mu]^2/mb^2]^2+4 (mb^2-pB2) pB2 G[1,pB2/mb^2] (-pB2 (51+2 \[Pi]^2)+mb^2 (99+2 \[Pi]^2)+18 (3 mb^2-pB2) Log[\[Mu]^2/mb^2]))-(192 \[Pi]^2 ((mb^2-pB2)^2 G[1,pB2/mb^2]+pB2 (mb^2-2 pB2-pB2 Log[\[Mu]^2/mb^2])))/pB2^2+1/q2^3 CF g^2 (372 mb^2 q2^2+8 mb^2 \[Pi]^2 q2^2-393 q2^3-8 \[Pi]^2 q2^3-48 (mb^2-q2) q2^2 G[0,1,q2/mb^2]+48 mb^6 G[1,1,q2/mb^2]-216 mb^4 q2 G[1,1,q2/mb^2]+288 mb^2 q2^2 G[1,1,q2/mb^2]-120 q2^3 G[1,1,q2/mb^2]+48 mb^4 q2 G[0,1,1,q2/mb^2]-96 mb^2 q2^2 G[0,1,1,q2/mb^2]+48 q2^3 G[0,1,1,q2/mb^2]-48 mb^4 q2 G[1,0,1,q2/mb^2]+96 mb^2 q2^2 G[1,0,1,q2/mb^2]-48 q2^3 G[1,0,1,q2/mb^2]+216 mb^2 q2^2 Log[\[Mu]^2/mb^2]-204 q2^3 Log[\[Mu]^2/mb^2]-36 q2^3 Log[\[Mu]^2/mb^2]^2+4 (mb^2-q2) q2 G[1,q2/mb^2] (mb^2 (99+2 \[Pi]^2)-(51+2 \[Pi]^2) q2+18 (3 mb^2-q2) Log[\[Mu]^2/mb^2]))+(192 \[Pi]^2 ((mb^2-q2)^2 G[1,q2/mb^2]+q2 (mb^2-2 q2-q2 Log[\[Mu]^2/mb^2])))/q2^2);


iXDQq=-(1/(768 \[Pi]^4 (pB2-q2))) mb^3 Nc Qq (-(1/pB2^3)CF g^2 (372 mb^2 pB2^2-393 pB2^3+8 mb^2 pB2^2 \[Pi]^2-8 pB2^3 \[Pi]^2-48 (mb^2-pB2) pB2^2 G[0,1,pB2/mb^2]+48 mb^6 G[1,1,pB2/mb^2]-216 mb^4 pB2 G[1,1,pB2/mb^2]+288 mb^2 pB2^2 G[1,1,pB2/mb^2]-120 pB2^3 G[1,1,pB2/mb^2]+48 mb^4 pB2 G[0,1,1,pB2/mb^2]-96 mb^2 pB2^2 G[0,1,1,pB2/mb^2]+48 pB2^3 G[0,1,1,pB2/mb^2]-48 mb^4 pB2 G[1,0,1,pB2/mb^2]+96 mb^2 pB2^2 G[1,0,1,pB2/mb^2]-48 pB2^3 G[1,0,1,pB2/mb^2]+216 mb^2 pB2^2 Log[\[Mu]^2/mb^2]-204 pB2^3 Log[\[Mu]^2/mb^2]-36 pB2^3 Log[\[Mu]^2/mb^2]^2+4 (mb^2-pB2) pB2 G[1,pB2/mb^2] (-pB2 (51+2 \[Pi]^2)+mb^2 (99+2 \[Pi]^2)+18 (3 mb^2-pB2) Log[\[Mu]^2/mb^2]))-(192 \[Pi]^2 ((mb^2-pB2)^2 G[1,pB2/mb^2]+pB2 (mb^2-2 pB2-pB2 Log[\[Mu]^2/mb^2])))/pB2^2+1/q2^3 CF g^2 (372 mb^2 q2^2+8 mb^2 \[Pi]^2 q2^2-393 q2^3-8 \[Pi]^2 q2^3-48 (mb^2-q2) q2^2 G[0,1,q2/mb^2]+48 mb^6 G[1,1,q2/mb^2]-216 mb^4 q2 G[1,1,q2/mb^2]+288 mb^2 q2^2 G[1,1,q2/mb^2]-120 q2^3 G[1,1,q2/mb^2]+48 mb^4 q2 G[0,1,1,q2/mb^2]-96 mb^2 q2^2 G[0,1,1,q2/mb^2]+48 q2^3 G[0,1,1,q2/mb^2]-48 mb^4 q2 G[1,0,1,q2/mb^2]+96 mb^2 q2^2 G[1,0,1,q2/mb^2]-48 q2^3 G[1,0,1,q2/mb^2]+216 mb^2 q2^2 Log[\[Mu]^2/mb^2]-204 q2^3 Log[\[Mu]^2/mb^2]-36 q2^3 Log[\[Mu]^2/mb^2]^2+4 (mb^2-q2) q2 G[1,q2/mb^2] (mb^2 (99+2 \[Pi]^2)-(51+2 \[Pi]^2) q2+18 (3 mb^2-q2) Log[\[Mu]^2/mb^2]))+(192 \[Pi]^2 ((mb^2-q2)^2 G[1,q2/mb^2]+q2 (mb^2-2 q2-q2 Log[\[Mu]^2/mb^2])))/q2^2);
iXDQb=1/(768 \[Pi]^4 (pB2-q2)) mb^3 Nc Qb (-(1/pB2^3)CF g^2 (372 mb^2 pB2^2-393 pB2^3+8 mb^2 pB2^2 \[Pi]^2-8 pB2^3 \[Pi]^2-48 (mb^2-pB2) pB2^2 G[0,1,pB2/mb^2]+48 mb^6 G[1,1,pB2/mb^2]-216 mb^4 pB2 G[1,1,pB2/mb^2]+288 mb^2 pB2^2 G[1,1,pB2/mb^2]-120 pB2^3 G[1,1,pB2/mb^2]+48 mb^4 pB2 G[0,1,1,pB2/mb^2]-96 mb^2 pB2^2 G[0,1,1,pB2/mb^2]+48 pB2^3 G[0,1,1,pB2/mb^2]-48 mb^4 pB2 G[1,0,1,pB2/mb^2]+96 mb^2 pB2^2 G[1,0,1,pB2/mb^2]-48 pB2^3 G[1,0,1,pB2/mb^2]+216 mb^2 pB2^2 Log[\[Mu]^2/mb^2]-204 pB2^3 Log[\[Mu]^2/mb^2]-36 pB2^3 Log[\[Mu]^2/mb^2]^2+4 (mb^2-pB2) pB2 G[1,pB2/mb^2] (-pB2 (51+2 \[Pi]^2)+mb^2 (99+2 \[Pi]^2)+18 (3 mb^2-pB2) Log[\[Mu]^2/mb^2]))-(192 \[Pi]^2 ((mb^2-pB2)^2 G[1,pB2/mb^2]+pB2 (mb^2-2 pB2-pB2 Log[\[Mu]^2/mb^2])))/pB2^2+1/q2^3 CF g^2 (372 mb^2 q2^2+8 mb^2 \[Pi]^2 q2^2-393 q2^3-8 \[Pi]^2 q2^3-48 (mb^2-q2) q2^2 G[0,1,q2/mb^2]+48 mb^6 G[1,1,q2/mb^2]-216 mb^4 q2 G[1,1,q2/mb^2]+288 mb^2 q2^2 G[1,1,q2/mb^2]-120 q2^3 G[1,1,q2/mb^2]+48 mb^4 q2 G[0,1,1,q2/mb^2]-96 mb^2 q2^2 G[0,1,1,q2/mb^2]+48 q2^3 G[0,1,1,q2/mb^2]-48 mb^4 q2 G[1,0,1,q2/mb^2]+96 mb^2 q2^2 G[1,0,1,q2/mb^2]-48 q2^3 G[1,0,1,q2/mb^2]+216 mb^2 q2^2 Log[\[Mu]^2/mb^2]-204 q2^3 Log[\[Mu]^2/mb^2]-36 q2^3 Log[\[Mu]^2/mb^2]^2+4 (mb^2-q2) q2 G[1,q2/mb^2] (mb^2 (99+2 \[Pi]^2)-(51+2 \[Pi]^2) q2+18 (3 mb^2-q2) Log[\[Mu]^2/mb^2]))+(192 \[Pi]^2 ((mb^2-q2)^2 G[1,q2/mb^2]+q2 (mb^2-2 q2-q2 Log[\[Mu]^2/mb^2])))/q2^2);

